Regret without Optimal-Arm Feedback under Reward-Dependent Delays

We study stochastic bandits with reward-dependent delays, possibly infinite, whose reports omit the originating round. For each $c\in[0,1)$, Balanced Historical Optimism (BHO) has a delay term controlled by the largest suboptimal-arm quantile at level $1-c\Delta_i$, without requiring optimal-arm reports. Lower bounds give an inverse-square slack cost in the logarithmic statistical regime and linear minimax regret at $c=1$. A family with growing $K$ forces worst-case regret $\Omega(G\log K)$ for every learner, where $G=\max_i\Delta_i h_i$ is the largest gap-weighted suboptimal cutoff. Pending-triggered balance preserves BHO's weighted-cutoff bound for $c<1$ and attains the historical-greedy exploration coefficient with deterministic rewards, a unique optimum and fixed bounded delays. Gap-weighted comparisons and experiments show when shared waiting helps and what balanced exploration costs.

==> anc/00_START_HERE.md <==
# Access the saved experiments

The supplementary science archive for *Regret without Optimal-Arm Feedback under Reward-Dependent Delays* is distributed as six text files. The reporting tables in `reporting_tables/` can be used directly.

1. Download `reassemble_science_data.py` and `science_saved_data_part00.txt` through `science_saved_data_part05.txt`. Save the seven files in the same directory.
2. From that directory, run `python reassemble_science_data.py` with Python 3. If you use the Windows Python Launcher, run `py reassemble_science_data.py`.
3. The script verifies each part and writes `science_saved_data.zip`. The reconstructed ZIP has SHA-256 `11d3fb649487d8e37197d767806d33a74b85e15266a5c444c1bdf34fe7b089b6`.
4. Extract the reconstructed ZIP into a new empty directory. See `README.md` for the appendix map and how to run `verify_archive.py` on the extracted files.

If you downloaded the entire paper source, reconstruct the ZIP inside its `anc/` directory before running `python anc/verify_submission.py` from the source root. `SOURCE_MANIFEST.json` describes the original source and the reconstructed archive.


==> anc/README.md <==
# Saved experiments and source records

This supplement accompanies *Regret without Optimal-Arm Feedback under Reward-Dependent Delays*. The archived source, endpoint records and original paired analyses support the paper's Code and Data section. Historical identifiers in files have been retained. Use the current appendix map below.

## Start here

1. Open the companion reporting_tables directory for the full display tables and primary comparison files.
2. Extract science_saved_data.zip to a new empty directory.
3. Run python -B verify_archive.py from that extracted directory to check all listed file hashes. This verifies the distribution without running policies, fitting models, or writing results.
4. The legacy baseline ZIP has its own read-only verifier. Extract it to a separate empty directory before running verify_delivery.py. Archived experiment producers are research source snapshots and some require their original environment and repository layout.

## Current appendix map

Paths below are relative to the extracted science_saved_data.zip. In the table, “nested” means baseline/r049/baseline_source_saved_data.zip.

| Current paper | Direct archived location | Contents |
|---|---|---|
| L.1–L.2, fixed-delay results and deterministic probes | Nested: source_data/evidence/shared_delay/saved_endpoints.csv and saved_summary.json. Outer: baseline/r049/statistics/primary_bonferroni_r049/O_primary36_primary.csv | Fixed-delay endpoints, deterministic probes and primary paired intervals. Complete tables and the probe construction are also in reporting_tables/MOVED_TABLES.md. |
| O.1–O.6, reporting mechanisms | Nested: source_data/evidence/data/seed_source.csv and source_data/evidence/source_root/experiments/bho_revision_r026/. Outer: baseline/r049/statistics/reanalysis/T_all413_endpoints_uniform.csv and baseline/r049/statistics/primary_bonferroni_r049/T_primary118_primary.csv and T_delay140_primary.csv | Original seven-method population, 413 endpoint summaries, paired 118/140 comparison families. Join by Z01–Z59. |
| O.7, returned-UCB | extensions/r053/data_archive/outputs/AppP_returned_UCB_endpoint_regret.csv, AppP_returned_UCB_summary_and_paired_CI.csv and AppP_never_optimum_pull_counts.csv in the same directory. Code and small fixtures in extensions/r053/data_archive/app_p/ | 1,888 seed endpoints and 59 paired contrasts. Native endpoints and trajectory digests are saved. Production runs did not generate full per-round logs. |
| P.1–P.3, populations A/B/C and Figure 2 | Nested: source_data/evidence/additional/B_all_cell_summary.csv and source_data/evidence/C_seed_rows.csv. Outer: baseline/r049/statistics/primary_bonferroni_r049/U_primary35_unique20_primary.csv and baseline/r049/statistics/z31/. Figure 2 inputs in baseline/r049/figure_inputs/finite_costs_totals_and_uniform.csv and finite_costs_paired_sensitivity.csv in that directory. | Longer-horizon cells, 35 paired coordinates with 20 distinct contrasts, Z31 checks and common-width diagnostics. |
| S and Fig. S.1, cohort learners | baseline/r049/cohort/data/source_endpoints.csv, source_cell_summary.csv, source_bound_diagnostics.csv and source_figure_ratios.csv. See cohort/source_root/ within baseline/r049 for the source. | All 640 endpoints and last-membership metadata. The historical NC-minx label denotes NC-wide. |
| T.1–T.4, fixed classifiers E0–E3 | baseline/r049/ml/data/, runs/models_v03/test_predictions_rewards.csv, runs/production_v03/endpoints.jsonl and journals/, results/all_cell_summary.csv and primary32_paired_contrasts.csv under the same ml directory | Frozen empirical law, model outputs, 1,792 endpoints with action journals and paired summaries. |
| T.5, selective confirmation E4/E4b | extensions/r053/data_archive/outputs/AppU_E4_E4b_endpoint_regret.csv, AppU_E4_E4b_normalized_summary.csv and AppU_E4_E4b_returned_accuracy.csv. Raw journals and configuration in extensions/r053/data_archive/runs/app_u_primary_v01/scientific/ | All 2,688 policy endpoints, 84 summary cells, 336 returned-accuracy rows and auxiliary identity checks. Prefix endpoints share trajectories. |

The split, model predictions and channel controls are saved. Older L/O/P and cohort studies have endpoint records and selected identity checks rather than full historical journals for all runs. T and the recent classifier extensions retain their available journals. Calibration artifacts are labeled separately. No experimental result was regenerated to prepare this supplement.

The frozen classifier experiment uses the [Optical Recognition of Handwritten Digits data](https://doi.org/10.24432/C50P49) by E. Alpaydin and C. Kaynak, distributed by UCI under [CC BY 4.0](https://creativecommons.org/licenses/by/4.0/). The original files are in baseline/r049/ml/data/. The test predictions and per-model reward sequences are derived records under baseline/r049/ml/runs/models_v03/. See baseline/r049/THIRD_PARTY_NOTICES.md for attribution.

Public copies of a small number of historical notes contain placeholders in workstation paths. Scientific observations, adverse outcomes and the scientific calculation fields of those notes were retained. Use the outer manifest to check this distribution. Inherited manifests still cover their original byte-identical subtrees.


==> anc/SOURCE_MANIFEST.json <==
{
  "version": "r062",
  "files": [
    {
      "path": "00README.json",
      "size": 199,
      "sha256": "8ce7b3e7926e5772e337d9a16776991d69c1edece620483303cf2bcbe2534ce8"
    },
    {
      "path": "algorithm.sty",
      "size": 2223,
      "sha256": "93fd0eb31c112eb405833db8f1d7f5d238c7e691b1c05680d7276e68f36d564a"
    },
    {
      "path": "algorithmic.sty",
      "size": 7414,
      "sha256": "48d18794a5d97c0479a588cc2eac0917992feb9da83acc4631b8f55757d80f9b"
    },
    {
      "path": "anc/README.md",
      "size": 5319,
      "sha256": "b745bf5cfa72482ac10f568492ff64ddd41242c07a495836e593af7ad0311aeb"
    },
    {
      "path": "anc/reporting_tables/AppP_never_optimum_pull_counts.csv",
      "size": 1084,
      "sha256": "cea56f3840ffcae5ed5ac789e9fc27b959dec2c4a84f08a0333df93a725c76fc"
    },
    {
      "path": "anc/reporting_tables/AppP_returned_UCB_summary_and_paired_CI.csv",
      "size": 19449,
      "sha256": "521e96dd5e4c4070d1f90d59d3ee8d02649af8ac2139e101c884556e36c4fae5"
    },
    {
      "path": "anc/reporting_tables/FULL_DISPLAY_TABLES.md",
      "size": 16861,
      "sha256": "40ce2fb1d5d3983f2821f45c0b11dd54416ecb72508278cba1cc9f4b1934a0b7"
    },
    {
      "path": "anc/reporting_tables/MOVED_TABLES.md",
      "size": 11329,
      "sha256": "132a27e39656260c86adacd56971216583e359ee64b1ce66262518bbc8476ac9"
    },
    {
      "path": "anc/reporting_tables/MOVED_TABLES_INDEX.md",
      "size": 2329,
      "sha256": "75288262da97023eaf746def77df320473ab7e1a6be4d479f8d7139ef66e1540"
    },
    {
      "path": "anc/reporting_tables/PROVENANCE.json",
      "size": 1653,
      "sha256": "966fe04b39e5a94ccc608069f5fb45f4994b61452ed77688425647987232ac62"
    },
    {
      "path": "anc/reporting_tables/README.md",
      "size": 2190,
      "sha256": "d3cdcb8ce07fda3a5aeb189ae11857e0ecfd1e17c8c6ea675f175a2da90c6ef0"
    },
    {
      "path": "anc/reporting_tables/T_all413_endpoints_uniform.csv",
      "size": 46743,
      "sha256": "a94d035685fd1b3ad112c15627354e2b2843d7782ddf77d3baf324656bb7b014"
    },
    {
      "path": "anc/reporting_tables/T_delay140_primary.csv",
      "size": 82843,
      "sha256": "82cdc890ff01230c225f7f795f485dbb1914616e9acacceb2bb6bd8c52641c6d"
    },
    {
      "path": "anc/reporting_tables/T_primary118_primary.csv",
      "size": 70651,
      "sha256": "14adaf4adb865afb3d01eca9e0b530b9cbd628f197dcb2954f045fb3bd774dba"
    },
    {
      "path": "anc/science_saved_data.zip",
      "size": 41135135,
      "sha256": "11d3fb649487d8e37197d767806d33a74b85e15266a5c444c1bdf34fe7b089b6"
    },
    {
      "path": "anc/verify_submission.py",
      "size": 548,
      "sha256": "1e6a4f4e609730ce95371c828ca83118efc1214a6ae15660f61bf765e2e33602"
    },
    {
      "path": "fancyhdr.sty",
      "size": 31715,
      "sha256": "9130c52f91087abc6d223164ffa587e207e3257fcbcd069ef09ecb5391043f14"
    },
    {
      "path": "figs/fig1.pdf",
      "size": 20157,
      "sha256": "9491c53a263ef62cf2307ea6aaeffe783a77aa9057b856f437ad03d20f3b7d82"
    },
    {
      "path": "figs/fig2.pdf",
      "size": 22598,
      "sha256": "f161ce421a8215043d592c7b548c492b4b8faa338dd48c24d157753bd174ddbf"
    },
    {
      "path": "figs/fig3.pdf",
      "size": 19963,
      "sha256": "dc319787a2b18cfe6df688b8417dd3235d540ff285e627b842c4b91cc303f4b1"
    },
    {
      "path": "icml2026.sty",
      "size": 27344,
      "sha256": "7cdcf90f6a59c5219e7f15c88f7ed09fcaf598dad91e6cdddc4dc3cb0e397a95"
    },
    {
      "path": "main.tex",
      "size": 231329,
      "sha256": "0414c7a8059180ad21b623b9becfb23feb30bcd088c924bbcc557e093e27e956"
    }
  ]
}


==> anc/reassemble_science_data.py <==
"""Restore the verified T1 science ZIP from its six ancillary text files."""

from base64 import b85decode
from hashlib import sha256
from pathlib import Path
from tempfile import TemporaryDirectory
from zlib import decompress, error as ZlibError

PARTS = (
    ('science_saved_data_part00.txt', 4096, '0f9f0ce6db1f57f0a5529622ffbee92f17d11c4ecf67b76b80fcf935c902c149'),
    ('science_saved_data_part01.txt', 8100000, '71d0d7855265f97e9e997efeb943854852ce83237e694d097d0a9316e257cf1b'),
    ('science_saved_data_part02.txt', 8100000, 'a81e7f2174275cf022b1f1eaf87e9960319eb06796f66f189cb5ef85840863e0'),
    ('science_saved_data_part03.txt', 8100000, '63ccc915fa87d62a09701f695374c7543db760bd9b4668dd713a9d9a55bf4628'),
    ('science_saved_data_part04.txt', 8100000, '9584759d893e6390205b718920c47d08b1d084491fc8fa0a55774e039cee4f2a'),
    ('science_saved_data_part05.txt', 8731039, '3a1d3109446168f2ea3d5661a8d7d50de5758f64712f62dadacf45dcf1ab585f'),
)
ARCHIVE_SHA256 = "11d3fb649487d8e37197d767806d33a74b85e15266a5c444c1bdf34fe7b089b6"


def reconstruct():
    directory = Path(__file__).resolve().parent
    destination = directory / "science_saved_data.zip"
    if destination.exists():
        if sha256(destination.read_bytes()).hexdigest() == ARCHIVE_SHA256:
            print(f"Already verified: {destination.name}")
            return
        raise SystemExit(f"Move the existing {destination.name} aside and try again.")

    digest = sha256()
    with TemporaryDirectory(dir=directory) as temp:
        candidate = Path(temp) / destination.name
        with candidate.open("wb") as archive:
            for filename, expected_length, expected_hash in PARTS:
                part = directory / filename
                if not part.is_file():
                    raise SystemExit(f"Missing part: {filename}")
                header, _, body = part.read_bytes().partition(b"\n")
                if not header.startswith(b"T1 science archive r062, part "):
                    raise SystemExit(f"Invalid header: {filename}. Download it again.")
                try:
                    decoded = decompress(b85decode(b"".join(body.split())))
                except (ValueError, ZlibError) as exc:
                    raise SystemExit(f"Invalid encoding: {filename}. Download it again.") from exc
                if len(decoded) != expected_length or sha256(decoded).hexdigest() != expected_hash:
                    raise SystemExit(f"Invalid data: {filename}. Download it again.")
                archive.write(decoded)
                digest.update(decoded)
        if digest.hexdigest() != ARCHIVE_SHA256:
            raise SystemExit("The reconstructed archive failed its SHA-256 check.")
        candidate.replace(destination)

    print(f"Verified: {destination.name} (SHA-256 {ARCHIVE_SHA256})")


if __name__ == "__main__":
    reconstruct()


==> anc/reporting_tables/AppP_never_optimum_pull_counts.csv <==
cell,case,K,N,optimal_pulls_mean,optimal_pulls_SE,optimal_pulls_min,optimal_pulls_max,optimal_pull_fraction_mean,optimal_returned_count_all_seeds
Z12,r026_K8_never_none_p0_d2048_ds0_q7,8,32,260284.34375,107.0231416165768,260090,262137,0.9929059743881226,0
Z13,r026_K8_never_failure_p0p125_d2048_ds0_q7,8,32,259516.03125,321.75222285486444,253941,262137,0.989975094795227,0
Z14,r026_K8_never_independent_p0p125_d2048_ds0_q7,8,32,259452.71875,297.10507208667275,253941,262137,0.9897335767745972,0
Z15,r026_K8_never_success_p0p125_d2048_ds0_q7,8,32,259388.75,284.8957612146318,255996,262137,0.9894895553588867,0
Z43,r026_K64_never_none_p0_d2048_ds0_q63,64,32,260124.09375,63.20348218278991,260034,262081,0.9922946691513062,0
Z44,r026_K64_never_failure_p0p125_d2048_ds0_q63,64,32,253038.03125,993.7519471317654,241649,262081,0.9652634859085083,0
Z45,r026_K64_never_independent_p0p125_d2048_ds0_q63,64,32,252018.03125,1075.7847140467104,239604,262081,0.9613724946975708,0
Z46,r026_K64_never_success_p0p125_d2048_ds0_q63,64,32,252075.75,942.6761461563871,243703,262081,0.9615926742553711,0


==> anc/reporting_tables/AppP_returned_UCB_summary_and_paired_CI.csv <==
cell,case,K,T,best_law,bad_coupling,missing_mass,reward_independent_scope,N,returned_UCB_mean,returned_UCB_seed_SE,uniform_reference,percent_uniform,percent_uniform_seed_SE,BHO_original_mean,BHO_minus_returned_UCB_mean,paired_seed_SE,bonferroni_t95_low,bonferroni_t95_high,bonferroni_family_size,bonferroni_t31_critical,pointwise_t95_low,pointwise_t95_high,zero_sample_variance,interval_sign
Z01,r026_K8_fixed_none_p0_d0_ds0_q7,8,262144,fixed,none,0.0,True,32,646.46875,9.600229633825299,57344.0,1.127352033342634,0.01674147187818307,2108.359375,1461.890625,16.683621851751433,1400.255342698471,1523.525907301529,59,3.6943586260353016,1427.86415389876,1495.91709610124,False,BHO_higher
Z02,r026_K8_fixed_none_p0_d512_ds0_q7,8,262144,fixed,none,0.0,True,32,924.7734375,10.803863086069503,57344.0,1.6126768929617745,0.01884044204462455,2119.78125,1195.0078125,20.105130958883752,1120.7322485144784,1269.2833764855216,59,3.6943586260353016,1154.003127567796,1236.012497432204,False,BHO_higher
Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,8,262144,fixed,none,0.0,True,32,3586.171875,0.1740605182460881,57344.0,6.253787449428013,0.0003035374550887418,2824.4296875,-761.7421875,25.915051703308567,-857.4816823042688,-666.0026926957312,59,3.6943586260353016,-814.596283912956,-708.888091087044,False,BHO_lower
Z04,r026_K8_fixed_failure_p0p125_d2048_ds0_q7,8,262144,fixed,failure,0.125,False,32,3587.3359375,0.19397729091344934,57344.0,6.255817413330078,0.0003382695502815453,8114.328125,4526.9921875,58.35183742603856,4311.419573560105,4742.564801439895,59,3.6943586260353016,4407.982830447657,4646.001544552343,False,BHO_higher
Z05,r026_K8_fixed_independent_p0p125_d2048_ds0_q7,8,262144,fixed,independent,0.125,True,32,3586.6953125,0.1574487783932931,57344.0,6.254700251988003,0.0002745688797316077,4215.46875,628.7734375,40.12097909611531,480.5521522912844,776.9947227087156,59,3.6943586260353016,546.9461611508837,710.6007138491163,False,BHO_higher
Z06,r026_K8_fixed_success_p0p125_d2048_ds0_q7,8,262144,fixed,success,0.125,False,32,3586.546875,0.16854359389889262,57344.0,6.254441397530692,0.0002939167025301559,2824.4296875,-762.1171875,25.889391315914388,-857.7618836307518,-666.4724913692482,59,3.6943586260353016,-814.9189492078258,-709.3154257921742,False,BHO_lower
Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,8,262144,fixed,none,0.0,True,32,14338.234375,0.14151822057259006,57344.0,25.00389644077846,0.00024678819156771423,7733.59375,-6604.640625,102.14449989133978,-6981.999039275633,-6227.282210724367,59,3.6943586260353016,-6812.9657060038235,-6396.3155439961765,False,BHO_lower
Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,8,262144,fixed,none,0.0,True,32,57346.34375,0.14796587853176627,57344.0,100.00408717564174,0.0002580320147387107,24519.5625,-32826.78125,264.09946290021765,-33802.45937889671,-31851.10312110329,59,3.6943586260353016,-33365.41565577107,-32288.146844228937,False,BHO_lower
Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,8,262144,fixed,none,0.0,True,32,65535.1953125,0.026880801605600926,57344.0,114.28431102207729,4.687639788923153e-05,44620.34375,-20914.8515625,281.26092672756926,-21953.93029332268,-19875.77283167732,59,3.6943586260353016,-21488.48700450679,-20341.21612049321,False,BHO_lower
Z10,r026_K8_fixed_none_p0_d0_ds2048_q7,8,262144,fixed,none,0.0,True,32,650.328125,7.66180828111698,57344.0,1.134082249232701,0.013361133302729108,2060.03125,1409.703125,14.330978516817893,1356.7593508968673,1462.6468991031327,59,3.6943586260353016,1380.474901614932,1438.931348385068,False,BHO_higher
Z11,r026_K8_fixed_none_p0_d2048_ds2048_q7,8,262144,fixed,none,0.0,True,32,3623.703125,3.220857192727982,57344.0,6.319236755371094,0.00561672920048825,2189.234375,-1434.46875,30.21136009817921,-1546.0803487829671,-1322.8571512170329,59,3.6943586260353016,-1496.0852251541603,-1372.8522748458397,False,BHO_lower
Z12,r026_K8_never_none_p0_d2048_ds0_q7,8,262144,never,none,0.0,True,32,464.9140625,26.7557854041442,57344.0,0.8107457842145648,0.046658386935240305,1405.53125,940.6171875,27.122972145227767,840.4152013915626,1040.8191736084375,59,3.6943586260353016,885.2995211035727,995.9348538964273,False,BHO_higher
Z13,r026_K8_never_failure_p0p125_d2048_ds0_q7,8,262144,never,failure,0.125,False,32,656.9921875,80.43805571371611,57344.0,1.1457034519740514,0.14027283711236765,1968.96875,1311.9765625,84.50410325932806,999.7880996885235,1624.1650253114765,59,3.6943586260353016,1139.6293076269299,1484.3238173730701,False,BHO_higher
Z14,r026_K8_never_independent_p0p125_d2048_ds0_q7,8,262144,never,independent,0.125,True,32,672.8203125,74.27626802166819,57344.0,1.1733055114746094,0.1295275321248399,1637.421875,964.6015625,75.88121574969053,684.269138541085,1244.9339864589151,59,3.6943586260353016,809.8408026495993,1119.3623223504007,False,BHO_higher
Z15,r026_K8_never_success_p0p125_d2048_ds0_q7,8,262144,never,success,0.125,False,32,688.8125,71.22394030365795,57344.0,1.2011936732700892,0.12420469500498388,1405.53125,716.71875,73.09113993257421,446.6938667033412,986.7436332966588,59,3.6943586260353016,567.6483872950735,865.7891127049265,False,BHO_higher
Z16,r026_K8_selective_failure_p0p125_d0_ds0_q7,8,262144,selective,failure,0.125,False,32,65465.4765625,1.2399474502209662,57344.0,114.1627311706543,0.002162296753315022,7867.8046875,-57597.671875,52.38285754715895,-57791.19293663572,-57404.15081336428,59,3.6943586260353016,-57704.507417328095,-57490.836332671905,False,BHO_lower
Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,8,262144,selective,failure,0.125,False,32,65465.4375,1.3129319565692066,57344.0,114.16266305106026,0.0022895716318519924,8025.6875,-57439.75,54.55158109532665,-57641.283104183385,-57238.216895816615,59,3.6943586260353016,-57551.0086831661,-57328.4913168339,False,BHO_lower
Z18,r026_K8_selective_none_p0_d2048_ds0_q7,8,262144,selective,none,0.0,False,32,65447.78125,1.3181402427650761,57344.0,114.13187299455915,0.0022986541621879816,2824.4296875,-62623.3515625,25.675699401180744,-62718.20680406224,-62528.49632093776,59,3.6943586260353016,-62675.71749667434,-62570.98562832566,False,BHO_lower
Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,8,262144,selective,failure,0.125,False,32,65467.1171875,1.2082224375268598,57344.0,114.16559219360352,0.00210697272169165,8114.328125,-57352.7890625,57.96162231131519,-57566.92008186481,-57138.65804313519,59,3.6943586260353016,-57471.00257057888,-57234.57555442112,False,BHO_lower
Z20,r026_K8_selective_independent_p0p125_d2048_ds0_q7,8,262144,selective,independent,0.125,False,32,65447.5859375,1.2595706881403597,57344.0,114.13153239658901,0.002196516964530482,4215.46875,-61232.1171875,40.3000293044858,-61380.999948390505,-61083.234426609495,59,3.6943586260353016,-61314.309639156665,-61149.924735843335,False,BHO_lower
Z21,r026_K8_selective_success_p0p125_d2048_ds0_q7,8,262144,selective,success,0.125,False,32,65419.984375,1.8298645914064418,57344.0,114.0833990914481,0.003191030607223845,2824.4296875,-62595.5546875,25.93756979774664,-62691.3773722207,-62499.7320027793,59,3.6943586260353016,-62648.45470986935,-62542.65466513065,False,BHO_lower
Z22,r026_K8_selective_failure_p0p1875_d2048_ds0_q7,8,262144,selective,failure,0.1875,False,32,65476.46875,0.8884160141020102,57344.0,114.18190002441406,0.0015492745781633828,26356.03125,-39120.4375,191.56717683603165,-39828.155352209425,-38412.719647790575,59,3.6943586260353016,-39511.141333045285,-38729.733666954715,False,BHO_lower
Z23,r026_K8_selective_independent_p0p1875_d2048_ds0_q7,8,262144,selective,independent,0.1875,False,32,65450.125,1.3206353096020649,57344.0,114.13596017020089,0.002303005213452262,5585.0625,-59865.0625,49.7151120275444,-60048.72795296327,-59681.39704703673,59,3.6943586260353016,-59966.45713946928,-59763.66786053072,False,BHO_lower
Z24,r026_K8_selective_success_p0p1875_d2048_ds0_q7,8,262144,selective,success,0.1875,False,32,65394.7578125,1.8796140933699552,57344.0,114.03940745762416,0.0032777868536724947,2824.4296875,-62570.328125,25.719699712749605,-62665.34591949284,-62475.31033050716,59,3.6943586260353016,-62622.78379840143,-62517.87245159857,False,BHO_lower
Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,8,262144,selective,failure,0.125,False,32,65465.5859375,1.157331630910626,57344.0,114.16292190551758,0.002018226197877068,15553.6015625,-49911.984375,137.60562609813002,-50420.348906766616,-49403.619843233384,59,3.6943586260353016,-50192.63289972693,-49631.33585027307,False,BHO_lower
Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,8,262144,selective,failure,0.125,False,32,65467.96875,1.0925396528937341,57344.0,114.16707720075335,0.0019052379549625664,48023.3125,-17444.65625,359.53665293987433,-18772.913585164286,-16116.398914835714,59,3.6943586260353016,-18177.936088143233,-16711.376411856767,False,BHO_lower
Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,8,262144,selective,failure,0.125,False,32,65534.5625,0.18169786158132353,57344.0,114.28320748465401,0.00031685592491162727,57054.3828125,-8480.1796875,19.472003638621654,-8552.116252108533,-8408.243122891467,59,3.6943586260353016,-8519.893100749248,-8440.466274250752,False,BHO_lower
Z28,r026_K8_success-only_all-success_p0p5_d0_ds0_q7,8,262144,success-only,all-success,0.5,False,32,59840.1875,3.741522676061695,57344.0,104.35300554547992,0.006524697747038391,57344.0,-2496.1875,3.741522676061695,-2510.010026572815,-2482.364973427185,59,3.6943586260353016,-2503.818385807825,-2488.556614192175,False,BHO_lower
Z29,r026_K64_fixed_none_p0_d0_ds0_q63,64,262144,fixed,none,0.0,True,32,5768.65625,31.175481211686883,64512.0,8.94198947482639,0.04832508868379043,19810.7734375,14042.1171875,68.8866411408498,13787.625230582704,14296.609144417296,59,3.6943586260353016,13901.621956616153,14182.612418383847,False,BHO_higher
Z30,r026_K64_fixed_none_p0_d512_ds0_q63,64,262144,fixed,none,0.0,True,32,8449.28125,33.96630533239475,64512.0,13.09722415984623,0.05265114293835991,19810.7578125,11361.4765625,67.3446234407236,11112.681371974664,11610.271753025336,59,3.6943586260353016,11224.126297450142,11498.826827549858,False,BHO_higher
Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,64,262144,fixed,none,0.0,True,32,32260.34375,17.64558448920652,64512.0,50.00673324342758,0.027352406512286893,19672.2421875,-12588.1015625,61.71384791615918,-12816.094648894894,-12360.108476105106,59,3.6943586260353016,-12713.967785153869,-12462.235339846131,False,BHO_lower
Z32,r026_K64_fixed_failure_p0p125_d2048_ds0_q63,64,262144,fixed,failure,0.125,False,32,32277.5,0.8555587921202104,64512.0,50.033327132936506,0.0013262010046506238,58913.578125,26636.078125,180.33467516040605,25969.85716224788,27302.29908775212,59,3.6943586260353016,26268.283130158823,27003.873119841177,False,BHO_higher
Z33,r026_K64_fixed_independent_p0p125_d2048_ds0_q63,64,262144,fixed,independent,0.125,True,32,32275.84375,0.6113169532564181,64512.0,50.030759781125994,0.0009476019240705886,33675.40625,1399.5625,128.42017238503936,925.1323283923894,1873.9926716076106,59,3.6943586260353016,1137.6478316321677,1661.4771683678323,False,BHO_higher
Z34,r026_K64_fixed_success_p0p125_d2048_ds0_q63,64,262144,fixed,success,0.125,False,32,32277.6796875,0.9158958557740022,64512.0,50.03360566638765,0.001419729439133808,19672.2421875,-12605.4375,57.0762049400878,-12816.297470061772,-12394.577529938228,59,3.6943586260353016,-12721.845187444585,-12489.029812555415,False,BHO_lower
Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,64,262144,fixed,none,0.0,True,32,65535.015625,0.024943231918666573,64512.0,101.58577570839533,3.8664484000909244e-05,25983.4921875,-39551.5234375,72.98533097977769,-39821.157424579185,-39281.889450420815,59,3.6943586260353016,-39700.37800142295,-39402.66887357705,False,BHO_lower
Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,64,262144,fixed,none,0.0,True,32,65535.359375,0.022274576405226162,64512.0,101.58630855499752,3.4527803207505826e-05,60458.03125,-5077.328125,154.59336025837365,-5648.451438998306,-4506.204811001694,59,3.6943586260353016,-5392.623361970557,-4762.032888029443,False,BHO_lower
Z37,r026_K64_fixed_none_p0_d65536_ds0_q1,64,262144,fixed,none,0.0,True,32,21988.0390625,22.440184574593175,64512.0,34.083641899956596,0.034784512299406586,36378.5234375,14390.484375,56.79240717108041,14180.67285567421,14600.29589432579,59,3.6943586260353016,14274.655496921361,14506.313253078639,False,BHO_higher
Z38,r026_K64_fixed_none_p0_d65536_ds0_q8,64,262144,fixed,none,0.0,True,32,65534.5,0.1133702896734641,64512.0,101.58497643849206,0.00017573519604641635,35985.421875,-29549.078125,57.29127003009085,-29760.732622632186,-29337.423627367814,59,3.6943586260353016,-29665.924440587496,-29432.231809412504,False,BHO_lower
Z39,r026_K64_fixed_none_p0_d65536_ds0_q32,64,262144,fixed,none,0.0,True,32,65535.3203125,0.023099034572585143,64512.0,101.58624800424727,3.5805795158397114e-05,63135.75,-2399.5703125,18.27383356722988,-2467.080407169829,-2332.060217830171,59,3.6943586260353016,-2436.840041777575,-2362.300583222425,False,BHO_lower
Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,64,262144,fixed,none,0.0,True,32,65535.3515625,0.022052491332997626,64512.0,101.58629644484748,3.418354931330237e-05,64220.1015625,-1315.25,16.181504992757787,-1375.030282552228,-1255.469717447772,59,3.6943586260353016,-1348.25239701566,-1282.24760298434,False,BHO_lower
Z41,r026_K64_fixed_none_p0_d0_ds2048_q63,64,262144,fixed,none,0.0,True,32,5772.3984375,24.07868606052007,64512.0,8.947790236700149,0.03732435215234386,19435.09375,13662.6953125,68.96939583826465,13407.897630052465,13917.492994947535,59,3.6943586260353016,13522.031302298023,13803.359322701977,False,BHO_higher
Z42,r026_K64_fixed_none_p0_d2048_ds2048_q63,64,262144,fixed,none,0.0,True,32,32332.4375,4.0724598752454115,64512.0,50.118485708085316,0.0063127168205069,19879.4296875,-12453.0078125,55.68063035129374,-12658.712029541384,-12247.303595458616,59,3.6943586260353016,-12566.569206805292,-12339.446418194708,False,BHO_lower
Z43,r026_K64_never_none_p0_d2048_ds0_q63,64,262144,never,none,0.0,True,32,504.9765625,15.800870545697478,64512.0,0.7827637687562004,0.024492916892512213,7030.4453125,6525.46875,21.894757062930797,6444.581665379615,6606.355834620385,59,3.6943586260353016,6480.81409856457,6570.12340143543,False,BHO_higher
Z44,r026_K64_never_failure_p0p125_d2048_ds0_q63,64,262144,never,failure,0.125,False,32,2276.4921875,248.43798678294135,64512.0,3.5287887331039185,0.385103526139232,11481.1484375,9204.65625,255.43563228665548,8260.985418465012,10148.327081534988,59,3.6943586260353016,8683.691843262597,9725.620656737403,False,BHO_higher
Z45,r026_K64_never_independent_p0p125_d2048_ds0_q63,64,262144,never,independent,0.125,True,32,2531.4921875,268.9461785116776,64512.0,3.9240640307229664,0.4168932578616034,8821.6875,6290.1953125,277.0159410932066,5266.799080973025,7313.591544026975,59,3.6943586260353016,5725.21757577425,6855.17304922575,False,BHO_higher
Z46,r026_K64_never_success_p0p125_d2048_ds0_q63,64,262144,never,success,0.125,False,32,2517.0625,235.66903653909677,64512.0,3.9016965835813493,0.36531038650033604,7030.4453125,4513.3828125,233.23803202892248,3651.7178769544525,5375.047748045547,59,3.6943586260353016,4037.6907099659766,4989.074915034023,False,BHO_higher
Z47,r026_K64_selective_failure_p0p125_d0_ds0_q63,64,262144,selective,failure,0.125,False,32,65475.734375,1.1378598276585712,64512.0,101.49388388981895,0.0017637956157901958,58401.2109375,-7074.5234375,138.69552583270288,-7586.914449752548,-6562.132425247452,59,3.6943586260353016,-7357.394827390818,-6791.652047609182,False,BHO_lower
Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,64,262144,selective,failure,0.125,False,32,65477.203125,1.02227198316323,64512.0,101.49616059802827,0.0015846229897743523,58643.203125,-6834.0,140.86256680472107,-7354.3968387604955,-6313.6031612395045,59,3.6943586260353016,-7121.291099092141,-6546.708900907859,False,BHO_lower
Z49,r026_K64_selective_none_p0_d2048_ds0_q63,64,262144,selective,none,0.0,False,32,65464.3203125,1.405733972301323,64512.0,101.47619096059648,0.0021790271148023977,19672.2421875,-45792.078125,57.30816904773991,-46003.79505366381,-45580.36119633619,59,3.6943586260353016,-45908.95890636122,-45675.19734363878,False,BHO_lower
Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,64,262144,selective,failure,0.125,False,32,65481.3515625,1.3736640951284123,64512.0,101.50259108770462,0.0021293156236489525,58913.578125,-6567.7734375,180.22259364743908,-7233.5803309478715,-5901.9665440521285,59,3.6943586260353016,-6935.339840588388,-6200.207034411612,False,BHO_lower
Z51,r026_K64_selective_independent_p0p125_d2048_ds0_q63,64,262144,selective,independent,0.125,False,32,65466.9296875,1.1561674106837718,64512.0,101.48023575071305,0.0017921741857077316,33675.40625,-31791.5234375,128.34900282876757,-32265.690683243487,-31317.356191756513,59,3.6943586260353016,-32053.29295460084,-31529.75392039916,False,BHO_lower
Z52,r026_K64_selective_success_p0p125_d2048_ds0_q63,64,262144,selective,success,0.125,False,32,65447.7109375,1.6501660693171474,64512.0,101.45044478159102,0.0025579211143928996,19672.2421875,-45775.46875,57.164931151700245,-45986.656506506995,-45564.280993493005,59,3.6943586260353016,-45892.05739574622,-45658.88010425378,False,BHO_lower
Z53,r026_K64_selective_failure_p0p1875_d2048_ds0_q63,64,262144,selective,failure,0.1875,False,32,65487.671875,0.9358478385481919,64512.0,101.51238819909474,0.0014506569917971724,64503.1875,-984.484375,2.661443866614723,-994.3167031063368,-974.6520468936632,59,3.6943586260353016,-989.91242555279,-979.05632444721,False,BHO_lower
Z54,r026_K64_selective_independent_p0p1875_d2048_ds0_q63,64,262144,selective,independent,0.1875,False,32,65467.640625,1.3944255333449522,64512.0,101.48133777436756,0.002161497912551079,45752.0859375,-19715.5546875,151.51748572238765,-20275.314617873682,-19155.794757126318,59,3.6943586260353016,-20024.576636994985,-19406.532738005015,False,BHO_lower
Z55,r026_K64_selective_success_p0p1875_d2048_ds0_q63,64,262144,selective,success,0.1875,False,32,65432.3984375,1.932644128778763,64512.0,101.4267088874938,0.002995790130175414,19672.2421875,-45760.15625,57.35010896885828,-45972.02811977317,-45548.28438022683,59,3.6943586260353016,-45877.12256839428,-45643.18993160572,False,BHO_lower
Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,64,262144,selective,failure,0.125,False,32,65534.7578125,0.20313953887174252,64512.0,101.5853760734437,0.00031488643798323183,61692.96875,-3841.7890625,121.08440487321178,-4289.118278121701,-3394.4598468782992,59,3.6943586260353016,-4088.742334387822,-3594.835790612178,False,BHO_lower
Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,64,262144,selective,failure,0.125,False,32,65535.3671875,0.10164001384452145,64512.0,101.58632066514757,0.00015755210479371506,64446.28125,-1089.0859375,7.555195163831551,-1116.9975379248813,-1061.1743370751187,59,3.6943586260353016,-1104.4948596267836,-1073.6770153732164,False,BHO_lower
Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,64,262144,selective,failure,0.125,False,32,65535.53125,0.08962708359030336,64512.0,101.58657497829861,0.0001389308711407232,64512.0,-1023.53125,0.08962708359030336,-1023.8623645893882,-1023.2001354106118,59,3.6943586260353016,-1023.7140456421437,-1023.3484543578563,False,BHO_lower
Z59,r026_K64_success-only_all-success_p0p5_d0_ds0_q63,64,262144,success-only,all-success,0.5,False,32,64848.4453125,1.3634381192097844,64512.0,100.52152361188617,0.0021134643464933416,64512.0,-336.4453125,1.3634381192097844,-341.48234187676803,-331.40828312323197,59,3.6943586260353016,-339.22606287745776,-333.66456212254224,False,BHO_lower


==> anc/reporting_tables/FULL_DISPLAY_TABLES.md <==
# Full synthetic endpoint and returned-UCB tables

The display tables below preserve their r057 captions and numbering. In r058 the synthetic reporting experiments appear in Appendix O. The complete data are indexed in [README.md](README.md).

**Table P.1. Environment key, grouped by identical coordinates.** A0/A2048: all optimal rewards after 0/2048. N: none. Z/R: immediate zeros/successes only. Bad laws F/I/S hide failures/independent outcomes/successes. Ranges denote consecutive cells; varying entries follow ascending cell order. Each Z01–Z59 appears once: 25 RI (reward independent), 32 stress (reward dependent), 2 NC (outside positive slack).

| Cell | K | Optimum | Bad d | Bad p | Missing law | Slow bad q | Scope |
|---|---|---|---|---|---|---|---|
| Z01–Z03 | 8 | A0 | 0, 512, 2048 | 0 | -- | 7 | RI |
| Z04 | 8 | A0 | 2048 | 1/8 | F | 7 | stress |
| Z05 | 8 | A0 | 2048 | 1/8 | I | 7 | RI |
| Z06 | 8 | A0 | 2048 | 1/8 | S | 7 | stress |
| Z07–Z09 | 8 | A0 | 8192, 32768, 65536 | 0 | -- | 7 | RI |
| Z10–Z11 | 8 | A2048 | 0, 2048 | 0 | -- | 7 | RI |
| Z12 | 8 | N | 2048 | 0 | -- | 7 | RI |
| Z13 | 8 | N | 2048 | 1/8 | F | 7 | stress |
| Z14 | 8 | N | 2048 | 1/8 | I | 7 | RI |
| Z15 | 8 | N | 2048 | 1/8 | S | 7 | stress |
| Z16–Z17 | 8 | Z | 0, 512 | 1/8 | F | 7 | stress |
| Z18 | 8 | Z | 2048 | 0 | -- | 7 | stress |
| Z19–Z21 | 8 | Z | 2048 | 1/8 | F, I, S | 7 | stress |
| Z22–Z24 | 8 | Z | 2048 | 3/16 | F, I, S | 7 | stress |
| Z25–Z27 | 8 | Z | 8192, 32768, 65536 | 1/8 | F | 7 | stress |
| Z28 | 8 | R | 0 | 1/2 | F | 7 | NC |
| Z29–Z31 | 64 | A0 | 0, 512, 2048 | 0 | -- | 63 | RI |
| Z32 | 64 | A0 | 2048 | 1/8 | F | 63 | stress |
| Z33 | 64 | A0 | 2048 | 1/8 | I | 63 | RI |
| Z34 | 64 | A0 | 2048 | 1/8 | S | 63 | stress |
| Z35–Z36 | 64 | A0 | 8192, 32768 | 0 | -- | 63 | RI |
| Z37 | 64 | A0 | 65536 | 0 | -- | 1 | RI |
| Z38 | 64 | A0 | 65536 | 0 | -- | 8 | RI |
| Z39 | 64 | A0 | 65536 | 0 | -- | 32 | RI |
| Z40 | 64 | A0 | 65536 | 0 | -- | 63 | RI |
| Z41–Z42 | 64 | A2048 | 0, 2048 | 0 | -- | 63 | RI |
| Z43 | 64 | N | 2048 | 0 | -- | 63 | RI |
| Z44 | 64 | N | 2048 | 1/8 | F | 63 | stress |
| Z45 | 64 | N | 2048 | 1/8 | I | 63 | RI |
| Z46 | 64 | N | 2048 | 1/8 | S | 63 | stress |
| Z47–Z48 | 64 | Z | 0, 512 | 1/8 | F | 63 | stress |
| Z49 | 64 | Z | 2048 | 0 | -- | 63 | stress |
| Z50–Z52 | 64 | Z | 2048 | 1/8 | F, I, S | 63 | stress |
| Z53–Z55 | 64 | Z | 2048 | 3/16 | F, I, S | 63 | stress |
| Z56–Z58 | 64 | Z | 8192, 32768, 65536 | 1/8 | F | 63 | stress |
| Z59 | 64 | R | 0 | 1/2 | F | 63 | NC |

**Tables P.2–P.3. All 59 environments and seven methods.** Mean cumulative pseudo-regret (seed SE), 32 paired seed units per cell; these are not simultaneous intervals. † marks mean/reference ≥0.9, where \(T(K-1)/(4K)\) is 57344/64512 for K=8/64; 147/413 entries are marked. Fourteen “=Zxx” cell labels mark duplicates only for BHO/BHO-half/G/OUCB-current, excluding OPSE/PSE/SE. BHO-half uses width 1/2.

| Cell | BHO | BHO-half | G | OUCB-current | OPSE | PSE | SE |
|---|---|---|---|---|---|---|---|
| Z01 | 2108.36 (15.06) | 1194.02 (11.35) | 537.63 (9.34) | 653.24 (7.74) | 2785.66 (42.03) | 5591.25 (0.00) | 2785.66 (42.03) |
| Z02 | 2119.78 (14.77) | 1198.78 (10.78) | 2201.33 (31.94) | 1592.46 (28.74) | 3579.08 (48.83) | 5703.25 (0.00) | 2898.89 (46.40) |
| Z03 | 2824.43 (25.95) | 2101.40 (24.39) | 1442.77 (35.31) | 4602.12 (207.44) | 5571.27 (60.03) | 6039.25 (0.00) | 3150.35 (38.60) |
| Z04 | 8114.33 (58.33) | 5062.64 (47.92) | 10411.75 (123.73) | 7451.98 (47.65) | 15748.90 (150.81) | 15264.75 (994.52) | 6169.62 (104.84) |
| Z05 | 4215.47 (40.17) | 2823.82 (28.02) | 4111.38 (255.94) | 7603.00 (116.72) | 8411.53 (88.93) | 6956.94 (4.51) | 3372.07 (44.85) |
| Z06=Z03 | 2824.43 (25.95) | 2101.40 (24.39) | 1442.77 (35.31) | 4602.12 (207.44) | 5571.27 (60.03) | 6662.96 (84.33) | 2157.53 (24.64) |
| Z07 | 7733.59 (102.17) | 6535.24 (90.97) | 5107.06 (16.94) | 4696.37 (15.33) | 11947.23 (74.11) | 7383.25 (0.00) | 4049.55 (43.31) |
| Z08 | 24519.56 (264.08) | 21923.53 (82.24) | 20398.72 (51.23) | 19512.23 (51.94) | 33931.91 (221.06) | 13259.25 (0.00) | 8714.81 (29.80) |
| Z09 | 44620.34 (281.26) | 42610.41 (119.03) | 41214.73 (92.84) | 39919.50 (89.11) | 54127.43 (81.86)† | 21451.25 (0.00) | 15627.33 (23.95) |
| Z10 | 2060.03 (11.80) | 1162.39 (12.03) | 525.70 (7.62) | 643.83 (8.05) | 6859.87 (59.38) | 5591.25 (0.00) | 3101.84 (45.50) |
| Z11 | 2189.23 (30.61) | 1216.01 (10.63) | 884.86 (37.52) | 6921.72 (175.09) | 9424.33 (47.17) | 6039.25 (0.00) | 3442.45 (48.17) |
| Z12 | 1405.53 (7.80) | 1109.42 (7.59) | 847.65 (6.48) | 488.54 (1.14) | 57344.00 (0.00)† | 1846.25 (0.00) | 57344.00 (0.00)† |
| Z13 | 1968.97 (17.77) | 1483.27 (14.64) | 1087.43 (11.50) | 525.34 (1.71) | 57344.00 (0.00)† | 2064.38 (1.68) | 57344.00 (0.00)† |
| Z14 | 1637.42 (12.02) | 1265.12 (11.77) | 939.38 (8.32) | 504.20 (1.33) | 57344.00 (0.00)† | 2062.09 (1.68) | 57344.00 (0.00)† |
| Z15=Z12 | 1405.53 (7.80) | 1109.42 (7.59) | 847.65 (6.48) | 488.54 (1.14) | 57344.00 (0.00)† | 2061.06 (1.80) | 57344.00 (0.00)† |
| Z16 | 7867.80 (52.20) | 4468.73 (44.09) | 2024.77 (31.16) | 2431.99 (23.64) | 57344.00 (0.00)† | 64734.09 (3.84)† | 65373.07 (1.82)† |
| Z17 | 8025.69 (54.64) | 4465.71 (50.20) | 3034.66 (69.16) | 4379.00 (58.99) | 57344.00 (0.00)† | 64736.74 (3.80)† | 65366.75 (1.72)† |
| Z18=Z03 | 2824.43 (25.95) | 2101.40 (24.39) | 1442.77 (35.31) | 4602.12 (207.44) | 57344.00 (0.00)† | 64736.95 (3.94)† | 65308.83 (2.21)† |
| Z19=Z04 | 8114.33 (58.33) | 5062.64 (47.92) | 10411.75 (123.73) | 7451.98 (47.65) | 57344.00 (0.00)† | 64740.35 (4.13)† | 65349.12 (1.65)† |
| Z20=Z05 | 4215.47 (40.17) | 2823.82 (28.02) | 4111.38 (255.94) | 7603.00 (116.72) | 57344.00 (0.00)† | 64741.17 (4.10)† | 65300.68 (2.17)† |
| Z21=Z03 | 2824.43 (25.95) | 2101.40 (24.39) | 1442.77 (35.31) | 4602.12 (207.44) | 57344.00 (0.00)† | 64743.30 (4.25)† | 65225.20 (2.73)† |
| Z22 | 26356.03 (191.71) | 15609.80 (146.58) | 12839.77 (164.87) | 21326.53 (401.86) | 57344.00 (0.00)† | 64739.93 (4.12)† | 65366.69 (1.74)† |
| Z23 | 5585.06 (49.60) | 3557.35 (39.42) | 8732.83 (281.68) | 7762.91 (53.78) | 57344.00 (0.00)† | 64740.77 (4.40)† | 65295.76 (2.52)† |
| Z24=Z03 | 2824.43 (25.95) | 2101.40 (24.39) | 1442.77 (35.31) | 4602.12 (207.44) | 57344.00 (0.00)† | 64740.15 (4.09)† | 65142.05 (3.34)† |
| Z25 | 15553.60 (137.44) | 12402.52 (136.79) | 6346.64 (294.24) | 19947.91 (1324.53) | 57344.00 (0.00)† | 64741.67 (4.66)† | 65216.23 (1.17)† |
| Z26 | 48023.31 (359.34) | 42501.55 (386.94) | 24162.14 (82.82) | 22796.48 (88.27) | 57344.00 (0.00)† | 64740.61 (4.83)† | 64481.40 (0.73)† |
| Z27 | 57054.38 (19.43)† | 55452.67 (95.24)† | 49930.54 (169.33) | 47833.70 (184.72) | 57344.00 (0.00)† | 64740.61 (4.83)† | 63463.02 (0.73)† |
| Z28 | 57344.00 (0.00)† | 57344.00 (0.00)† | 57344.00 (0.00)† | 57344.00 (0.00)† | 57344.00 (0.00)† | 59203.48 (4.46)† | 57344.00 (0.00)† |
| Z29 | 19810.77 (70.41) | 11229.88 (45.96) | 5026.76 (22.26) | 5746.01 (27.21) | 25092.52 (418.61) | 50321.25 (0.00) | 25092.52 (418.61) |
| Z30 | 19810.76 (65.09) | 11194.43 (36.88) | 14129.76 (64.98) | 13868.00 (102.42) | 26505.44 (466.18) | 50447.25 (0.00) | 24845.52 (417.01) |
| Z31 | 19672.24 (56.95) | 11918.30 (47.47) | 52639.82 (306.70) | 33414.55 (268.62) | 31468.65 (417.16) | 50825.25 (0.00) | 25647.02 (484.31) |
| Z32 | 58913.58 (180.31)† | 39697.88 (166.37) | 58601.22 (179.35)† | 59175.14 (274.78)† | 64511.98 (0.02)† | 64165.28 (142.89)† | 52677.71 (774.13) |
| Z33 | 33675.41 (128.44) | 19591.00 (95.33) | 56191.20 (265.37) | 44109.00 (475.34) | 51632.39 (738.08) | 58565.98 (9.91)† | 27808.28 (483.96) |
| Z34=Z31 | 19672.24 (56.95) | 11918.30 (47.47) | 52639.82 (306.70) | 33414.55 (268.62) | 31468.65 (417.16) | 52271.41 (1406.77) | 17030.16 (281.07) |
| Z35 | 25983.49 (72.99) | 19221.99 (112.85) | 56947.13 (498.41) | 65134.54 (11.12)† | 46181.25 (452.74) | 52337.25 (0.00) | 26956.29 (455.37) |
| Z36 | 60458.03 (154.60)† | 54333.93 (337.25) | 31222.04 (52.18) | 25598.31 (209.86) | 64315.66 (13.14)† | 58385.25 (0.00)† | 31211.33 (402.24) |
| Z37 | 36378.52 (57.30) | 29778.04 (37.93) | 27083.14 (59.79) | 26962.15 (48.17) | 43873.83 (405.66) | 64759.04 (0.03)† | 26530.48 (337.80) |
| Z38 | 35985.42 (57.26) | 30866.27 (43.39) | 43015.25 (54.89) | 41496.54 (64.61) | 60654.11 (46.68)† | 62511.59 (0.35)† | 30189.10 (262.59) |
| Z39 | 63135.75 (18.28)† | 62040.88 (32.82)† | 47727.18 (103.36) | 43702.53 (68.34) | 63924.95 (6.55)† | 58513.25 (0.00)† | 34766.03 (288.32) |
| Z40 | 64220.10 (16.18)† | 63864.50 (27.04)† | 58227.19 (103.82)† | 46789.69 (173.70) | 64511.99 (0.01)† | 64768.00 (0.00)† | 37173.82 (355.16) |
| Z41 | 19435.09 (68.60) | 11092.11 (37.34) | 4906.16 (29.66) | 5679.71 (25.71) | 34312.62 (465.21) | 50321.25 (0.00) | 25487.81 (454.52) |
| Z42 | 19879.43 (56.12) | 12049.55 (61.31) | 51780.49 (320.93) | 33592.30 (344.35) | 40292.61 (452.74) | 50825.25 (0.00) | 26317.79 (451.98) |
| Z43 | 7030.45 (17.80) | 4838.12 (19.59) | 3270.66 (10.80) | 16069.20 (300.55) | 64512.00 (0.00)† | 13088.25 (0.00) | 64512.00 (0.00)† |
| Z44 | 11481.15 (26.68) | 7437.82 (22.14) | 4548.91 (14.74) | 13753.55 (208.52) | 64512.00 (0.00)† | 15209.43 (7.81) | 64512.00 (0.00)† |
| Z45 | 8821.69 (25.24) | 5854.49 (20.72) | 3785.93 (10.60) | 16194.47 (268.04) | 64512.00 (0.00)† | 15193.60 (8.38) | 64512.00 (0.00)† |
| Z46=Z43 | 7030.45 (17.80) | 4838.12 (19.59) | 3270.66 (10.80) | 16069.20 (300.55) | 64512.00 (0.00)† | 15194.55 (7.16) | 64512.00 (0.00)† |
| Z47 | 58401.21 (138.59)† | 39289.16 (142.55) | 18200.99 (88.49) | 21085.40 (125.98) | 64512.00 (0.00)† | 64737.28 (4.56)† | 65382.01 (1.82)† |
| Z48 | 58643.20 (140.84)† | 39390.05 (167.23) | 37394.38 (250.86) | 36545.67 (204.56) | 64512.00 (0.00)† | 64737.01 (4.87)† | 65381.50 (1.74)† |
| Z49=Z31 | 19672.24 (56.95) | 11918.30 (47.47) | 52639.82 (306.70) | 33414.55 (268.62) | 64512.00 (0.00)† | 64741.62 (4.18)† | 65340.19 (2.06)† |
| Z50=Z32 | 58913.58 (180.31)† | 39697.88 (166.37) | 58601.22 (179.35)† | 59175.14 (274.78)† | 64512.00 (0.00)† | 64736.48 (5.10)† | 65380.45 (1.80)† |
| Z51=Z33 | 33675.41 (128.44) | 19591.00 (95.33) | 56191.20 (265.37) | 44109.00 (475.34) | 64512.00 (0.00)† | 64736.08 (4.29)† | 65334.25 (2.19)† |
| Z52=Z31 | 19672.24 (56.95) | 11918.30 (47.47) | 52639.82 (306.70) | 33414.55 (268.62) | 64512.00 (0.00)† | 64734.94 (4.71)† | 65265.20 (2.82)† |
| Z53 | 64503.19 (2.29)† | 63414.38 (57.21)† | 61476.37 (173.49)† | 63342.83 (101.88)† | 64512.00 (0.00)† | 64727.61 (5.30)† | 65398.68 (1.58)† |
| Z54 | 45752.09 (151.36) | 27185.34 (115.00) | 57806.99 (166.58) | 53056.71 (429.47) | 64512.00 (0.00)† | 64729.09 (4.98)† | 65329.96 (2.20)† |
| Z55=Z31 | 19672.24 (56.95) | 11918.30 (47.47) | 52639.82 (306.70) | 33414.55 (268.62) | 64512.00 (0.00)† | 64730.59 (5.02)† | 65189.78 (3.16)† |
| Z56 | 61692.97 (121.02)† | 52072.97 (406.99) | 65106.98 (15.43)† | 65403.98 (3.52)† | 64512.00 (0.00)† | 64735.05 (4.54)† | 65372.73 (1.75)† |
| Z57 | 64446.28 (7.56)† | 63869.15 (38.42)† | 63245.31 (105.27)† | 64915.34 (22.59)† | 64512.00 (0.00)† | 64727.27 (4.53)† | 65327.00 (1.35)† |
| Z58 | 64512.00 (0.00)† | 64496.10 (3.15)† | 65017.70 (19.51)† | 62948.20 (137.64)† | 64512.00 (0.00)† | 64737.05 (4.68)† | 65229.27 (1.03)† |
| Z59 | 64512.00 (0.00)† | 64512.00 (0.00)† | 64512.00 (0.00)† | 64512.00 (0.00)† | 64512.00 (0.00)† | 64643.98 (1.02)† | 64512.00 (0.00)† |

**Table P.6. Returned-UCB in all 59 environments.** Mean cumulative pseudo-regret (seed SE) over seeds 0–31; percentage of the uniform reference \(T(K-1)/(4K)\); BHO minus returned-UCB, mean (paired seed SE), and its nominal 95% Bonferroni-\(t_{31}\) interval in the new 59-dimensional family. Positive differences favor returned-UCB.

| Cell | Returned-UCB | Percent of uniform | BHO − returned-UCB | Primary interval |
|---|---:|---:|---:|---|
| Z01 | 646.47 (9.60) | 1.13 | 1461.89 (16.68) | [1400.26, 1523.53] |
| Z02 | 924.77 (10.80) | 1.61 | 1195.01 (20.11) | [1120.73, 1269.28] |
| Z03 | 3586.17 (0.17) | 6.25 | -761.74 (25.92) | [-857.48, -666.00] |
| Z04 | 3587.34 (0.19) | 6.26 | 4526.99 (58.35) | [4311.42, 4742.56] |
| Z05 | 3586.70 (0.16) | 6.25 | 628.77 (40.12) | [480.55, 776.99] |
| Z06 | 3586.55 (0.17) | 6.25 | -762.12 (25.89) | [-857.76, -666.47] |
| Z07 | 14338.23 (0.14) | 25.00 | -6604.64 (102.14) | [-6982.00, -6227.28] |
| Z08 | 57346.34 (0.15) | 100.00 | -32826.78 (264.10) | [-33802.46, -31851.10] |
| Z09 | 65535.20 (0.03) | 114.28 | -20914.85 (281.26) | [-21953.93, -19875.77] |
| Z10 | 650.33 (7.66) | 1.13 | 1409.70 (14.33) | [1356.76, 1462.65] |
| Z11 | 3623.70 (3.22) | 6.32 | -1434.47 (30.21) | [-1546.08, -1322.86] |
| Z12 | 464.91 (26.76) | 0.81 | 940.62 (27.12) | [840.42, 1040.82] |
| Z13 | 656.99 (80.44) | 1.15 | 1311.98 (84.50) | [999.79, 1624.17] |
| Z14 | 672.82 (74.28) | 1.17 | 964.60 (75.88) | [684.27, 1244.93] |
| Z15 | 688.81 (71.22) | 1.20 | 716.72 (73.09) | [446.69, 986.74] |
| Z16 | 65465.48 (1.24) | 114.16 | -57597.67 (52.38) | [-57791.19, -57404.15] |
| Z17 | 65465.44 (1.31) | 114.16 | -57439.75 (54.55) | [-57641.28, -57238.22] |
| Z18 | 65447.78 (1.32) | 114.13 | -62623.35 (25.68) | [-62718.21, -62528.50] |
| Z19 | 65467.12 (1.21) | 114.17 | -57352.79 (57.96) | [-57566.92, -57138.66] |
| Z20 | 65447.59 (1.26) | 114.13 | -61232.12 (40.30) | [-61381.00, -61083.23] |
| Z21 | 65419.98 (1.83) | 114.08 | -62595.55 (25.94) | [-62691.38, -62499.73] |
| Z22 | 65476.47 (0.89) | 114.18 | -39120.44 (191.57) | [-39828.16, -38412.72] |
| Z23 | 65450.12 (1.32) | 114.14 | -59865.06 (49.72) | [-60048.73, -59681.40] |
| Z24 | 65394.76 (1.88) | 114.04 | -62570.33 (25.72) | [-62665.35, -62475.31] |
| Z25 | 65465.59 (1.16) | 114.16 | -49911.98 (137.61) | [-50420.35, -49403.62] |
| Z26 | 65467.97 (1.09) | 114.17 | -17444.66 (359.54) | [-18772.91, -16116.40] |
| Z27 | 65534.56 (0.18) | 114.28 | -8480.18 (19.47) | [-8552.12, -8408.24] |
| Z28 | 59840.19 (3.74) | 104.35 | -2496.19 (3.74) | [-2510.01, -2482.36] |
| Z29 | 5768.66 (31.18) | 8.94 | 14042.12 (68.89) | [13787.63, 14296.61] |
| Z30 | 8449.28 (33.97) | 13.10 | 11361.48 (67.34) | [11112.68, 11610.27] |
| Z31 | 32260.34 (17.65) | 50.01 | -12588.10 (61.71) | [-12816.09, -12360.11] |
| Z32 | 32277.50 (0.86) | 50.03 | 26636.08 (180.33) | [25969.86, 27302.30] |
| Z33 | 32275.84 (0.61) | 50.03 | 1399.56 (128.42) | [925.13, 1873.99] |
| Z34 | 32277.68 (0.92) | 50.03 | -12605.44 (57.08) | [-12816.30, -12394.58] |
| Z35 | 65535.02 (0.02) | 101.59 | -39551.52 (72.99) | [-39821.16, -39281.89] |
| Z36 | 65535.36 (0.02) | 101.59 | -5077.33 (154.59) | [-5648.45, -4506.20] |
| Z37 | 21988.04 (22.44) | 34.08 | 14390.48 (56.79) | [14180.67, 14600.30] |
| Z38 | 65534.50 (0.11) | 101.58 | -29549.08 (57.29) | [-29760.73, -29337.42] |
| Z39 | 65535.32 (0.02) | 101.59 | -2399.57 (18.27) | [-2467.08, -2332.06] |
| Z40 | 65535.35 (0.02) | 101.59 | -1315.25 (16.18) | [-1375.03, -1255.47] |
| Z41 | 5772.40 (24.08) | 8.95 | 13662.70 (68.97) | [13407.90, 13917.49] |
| Z42 | 32332.44 (4.07) | 50.12 | -12453.01 (55.68) | [-12658.71, -12247.30] |
| Z43 | 504.98 (15.80) | 0.78 | 6525.47 (21.89) | [6444.58, 6606.36] |
| Z44 | 2276.49 (248.44) | 3.53 | 9204.66 (255.44) | [8260.99, 10148.33] |
| Z45 | 2531.49 (268.95) | 3.92 | 6290.20 (277.02) | [5266.80, 7313.59] |
| Z46 | 2517.06 (235.67) | 3.90 | 4513.38 (233.24) | [3651.72, 5375.05] |
| Z47 | 65475.73 (1.14) | 101.49 | -7074.52 (138.70) | [-7586.91, -6562.13] |
| Z48 | 65477.20 (1.02) | 101.50 | -6834.00 (140.86) | [-7354.40, -6313.60] |
| Z49 | 65464.32 (1.41) | 101.48 | -45792.08 (57.31) | [-46003.80, -45580.36] |
| Z50 | 65481.35 (1.37) | 101.50 | -6567.77 (180.22) | [-7233.58, -5901.97] |
| Z51 | 65466.93 (1.16) | 101.48 | -31791.52 (128.35) | [-32265.69, -31317.36] |
| Z52 | 65447.71 (1.65) | 101.45 | -45775.47 (57.16) | [-45986.66, -45564.28] |
| Z53 | 65487.67 (0.94) | 101.51 | -984.48 (2.66) | [-994.32, -974.65] |
| Z54 | 65467.64 (1.39) | 101.48 | -19715.55 (151.52) | [-20275.31, -19155.79] |
| Z55 | 65432.40 (1.93) | 101.43 | -45760.16 (57.35) | [-45972.03, -45548.28] |
| Z56 | 65534.76 (0.20) | 101.59 | -3841.79 (121.08) | [-4289.12, -3394.46] |
| Z57 | 65535.37 (0.10) | 101.59 | -1089.09 (7.56) | [-1117.00, -1061.17] |
| Z58 | 65535.53 (0.09) | 101.59 | -1023.53 (0.09) | [-1023.86, -1023.20] |
| Z59 | 64848.45 (1.36) | 100.52 | -336.45 (1.36) | [-341.48, -331.41] |


==> anc/reporting_tables/MOVED_TABLES.md <==
# Full experimental tables and deterministic construction

These are the full display tables from r058 retained with the r059 data archive.
Headings and table numbers below are r058 labels. The fixed-delay experiments and
deterministic probes now appear in L.1 and L.2, respectively. Population B remains
in P.2, and the cohort comparison remains in Appendix S. The figures and
inferential families use the same saved data.

See the companion [archive index](MOVED_TABLES_INDEX.md) for exact source paths.
The table labels in this supplement are local to this file.

### L.2 All shared-delay endpoints

**Table L.1. Full shared-delay population.** Means ± pointwise 95% Student-t half-widths; 32 paired seeds and T=262144 in each of all 24 cells.

| K | Optimal delay | Bad delay | BHO | G | OUCB-current | OPSE |
|---|---|---|---|---|---|---|
| 2 | 0 | 0 | 282.2 ± 9.9 | 70.4 ± 5.1 | 90.5 ± 5.5 | 379.8 ± 18.0 |
| 2 | 0 | 2048 | 748.8 ± 16.0 | 656.1 ± 7.8 | 574.8 ± 8.8 | 1196.7 ± 19.4 |
| 2 | 2048 | 0 | 294.1 ± 14.9 | 70.8 ± 5.8 | 98.4 ± 7.7 | 1543.0 ± 21.1 |
| 2 | 2048 | 2048 | 447.4 ± 5.2 | 336.9 ± 1.7 | 258.2 ± 0.8 | 2200.5 ± 27.0 |
| 4 | 0 | 0 | 901.0 ± 18.7 | 226.4 ± 11.5 | 278.1 ± 9.9 | 1236.8 ± 34.9 |
| 4 | 0 | 2048 | 1662.9 ± 35.8 | 1056.7 ± 42.1 | 953.9 ± 22.8 | 2914.8 ± 52.9 |
| 4 | 2048 | 0 | 887.6 ± 17.5 | 229.8 ± 9.4 | 277.7 ± 10.6 | 3756.0 ± 65.2 |
| 4 | 2048 | 2048 | 919.1 ± 15.0 | 579.2 ± 3.3 | 400.3 ± 3.0 | 5251.0 ± 69.2 |
| 8 | 0 | 0 | 2108.4 ± 30.7 | 537.6 ± 19.0 | 653.2 ± 15.8 | 2785.7 ± 85.7 |
| 8 | 0 | 2048 | 2824.4 ± 52.9 | 1442.8 ± 72.0 | 4602.1 ± 423.1 | 5571.3 ± 122.4 |
| 8 | 2048 | 0 | 2060.0 ± 24.1 | 525.7 ± 15.5 | 643.8 ± 16.4 | 6859.9 ± 121.1 |
| 8 | 2048 | 2048 | 2189.2 ± 62.4 | 884.9 ± 76.5 | 6921.7 ± 357.1 | 9424.3 ± 96.2 |
| 16 | 0 | 0 | 4599.3 ± 42.5 | 1170.0 ± 26.4 | 1377.8 ± 28.7 | 5979.8 ± 230.0 |
| 16 | 0 | 2048 | 5258.1 ± 62.8 | 8456.3 ± 963.3 | 12725.6 ± 280.0 | 9774.3 ± 205.7 |
| 16 | 2048 | 0 | 4563.1 ± 51.0 | 1151.1 ± 27.8 | 1366.5 ± 31.0 | 11746.5 ± 190.0 |
| 16 | 2048 | 2048 | 5086.6 ± 130.8 | 7648.5 ± 919.0 | 13608.3 ± 290.6 | 15413.7 ± 225.9 |
| 32 | 0 | 0 | 9675.1 ± 64.9 | 2455.1 ± 38.8 | 2871.9 ± 37.1 | 12399.7 ± 356.7 |
| 32 | 0 | 2048 | 9809.6 ± 83.7 | 26530.0 ± 555.7 | 21575.3 ± 380.1 | 17474.9 ± 384.5 |
| 32 | 2048 | 0 | 9512.9 ± 67.6 | 2407.8 ± 34.6 | 2799.6 ± 34.3 | 19823.8 ± 369.3 |
| 32 | 2048 | 2048 | 9847.2 ± 82.7 | 26409.4 ± 515.7 | 21669.1 ± 355.4 | 24807.0 ± 413.9 |
| 64 | 0 | 0 | 19810.8 ± 143.6 | 5026.8 ± 45.4 | 5746.0 ± 55.5 | 25092.5 ± 853.8 |
| 64 | 0 | 2048 | 19672.2 ± 116.2 | 52639.8 ± 625.5 | 33414.5 ± 547.9 | 31468.6 ± 850.8 |
| 64 | 2048 | 0 | 19435.1 ± 139.9 | 4906.2 ± 60.5 | 5679.7 ± 52.4 | 34312.6 ± 948.8 |
| 64 | 2048 | 2048 | 19879.4 ± 114.5 | 51780.5 ± 654.5 | 33592.3 ± 702.3 | 40292.6 ± 923.4 |

### L.3 Paired contrasts

**Table L.2. All 36 paired comparisons.** BHO-minus-comparator delay excess; positive means higher BHO excess. Primary intervals are nominal simultaneous 95% Bonferroni-\(t_{31}\), with \(p=36\), critical value 3.511670 and 32 paired seeds. The saved fixed-SE bootstrap intervals remain the sensitivity analysis described in manuscript L.1 and saved in the data archive.

| K | Optimal d | BHO−G; primary CI | BHO−OUCB; primary CI | BHO−OPSE; primary CI |
| --- | --- | --- | --- | --- |
| 2 | 0 | -119.15; [-152.56, -85.74] | -17.78; [-50.33, 14.76] | -350.33; [-393.19, -307.47] |
| 2 | 2048 | -112.85; [-137.40, -88.31] | -6.51; [-34.52, 21.50] | -504.29; [-538.79, -469.79] |
| 4 | 0 | -68.44; [-141.59, 4.71] | 86.09; [23.33, 148.84] | -916.02; [-1020.77, -811.28] |
| 4 | 2048 | -317.93; [-353.03, -282.83] | -91.13; [-131.34, -50.93] | -1463.55; [-1573.46, -1353.65] |
| 8 | 0 | -189.07; [-340.22, -37.92] | -3232.80; [-3991.07, -2474.54] | -2069.54; [-2260.59, -1878.49] |
| 8 | 2048 | -229.95; [-387.17, -72.74] | -6148.69; [-6800.09, -5497.28] | -2435.26; [-2597.24, -2273.28] |
| 16 | 0 | -6627.59; [-8231.02, -5024.16] | -10689.01; [-11175.75, -10202.26] | -3135.70; [-3444.10, -2827.31] |
| 16 | 2048 | -5973.96; [-7537.99, -4409.93] | -11718.42; [-12260.80, -11176.04] | -3143.76; [-3427.71, -2859.80] |
| 32 | 0 | -23940.36; [-24955.29, -22925.43] | -18568.90; [-19246.77, -17891.02] | -4940.58; [-5401.29, -4479.86] |
| 32 | 2048 | -23667.28; [-24601.23, -22733.34] | -18535.30; [-19268.77, -17801.83] | -4648.97; [-5132.24, -4165.70] |
| 64 | 0 | -47751.59; [-48849.76, -46653.43] | -27807.07; [-28883.92, -26730.22] | -6514.66; [-7448.77, -5580.56] |
| 64 | 2048 | -46429.99; [-47690.57, -45169.42] | -27468.25; [-28754.68, -26181.82] | -5535.65; [-6336.05, -4735.25] |

All 24 primary intervals at \(K\ge8\) lie below zero. This ordering of delay excesses does not imply the same total-regret ranking.

### L.4 Deterministic construction

**Construction.** These cells instantiate the construction of App. I.2 at small \(K\), at the horizon \(T=K^3\) of Proposition I.1 and at \(T=2^{20}\). For each deterministic cell, let \(\ell=\log(4KT(T+1)^2)\), \(n=\lceil2\ell\rceil\), and \(f_x(m)=x+(1-x)n/m+\sqrt{\ell/(2m)}\). Let \(N\) be the first integer \(m>n\), up to \(\lceil6\ell\rceil\), for which \(f_{.495}(m)<1\), and define

\[
q(m)=\frac{1-n/m-\sqrt{\ell/(2m)}}{1-n/m},\quad
j_- =\max\{.49,q(N-1)\},\quad j_+=\min\{.50,q(N)\}.
\]

The optimal reward is \(3/4\); the \(K-1\) bad rewards, indexed by \(j=0,\ldots,K-2\), are

\[
\mu_j=j_-+(j_+-j_-)\left(.2+.6\frac{j}{\max\{K-2,1\}}\right).
\]

All delays are \(D=Kn\). The data archive lists every mean and label permutation.

**Table L.3. Every deterministic probe.** Total pseudo-regret, one fixed label permutation. These arm counts lie below the sufficient theorem range.

| K | T | Common D | BHO | G | OUCB-current | OPSE |
|---|---|---|---|---|---|---|
| 8 | 512 | 360 | 113.25 | 113.25 | 103.64 | 113.25 |
| 16 | 4096 | 944 | 975.03 | 582.74 | 536.49 | 975.03 |
| 32 | 32768 | 2336 | 6930.70 | 2723.53 | 8045.40 | 8083.18 |
| 64 | 262144 | 5504 | 20080.04 | 56068.06 | 66298.47 | 60353.96 |
| 128 | 2097152 | 12800 | 50258.06 | 512229.96 | 512326.90 | 152443.30 |
| 8 | 1048576 | 728 | 2391.48 | 3314.84 | 2132.89 | 5682.50 |
| 16 | 1048576 | 1472 | 5191.96 | 12594.21 | 8666.97 | 13325.26 |
| 32 | 1048576 | 2976 | 10848.48 | 47899.44 | 35129.05 | 29904.68 |
| 64 | 1048576 | 6080 | 22116.93 | 187337.13 | 138722.88 | 66986.20 |
| 128 | 1048576 | 12288 | 48135.23 | 246772.21 | 267738.63 | 142672.80 |

## Population B

**Table P.1. All ten population-B cases and 50 endpoints, in five paired-law rows.** Mean regret (seed SE), 32 whole-seed units; A/Z are all-report/zeros-only optima. Each row expands to cases (A,D,q) and (Z,D,q): copy each of the first four method entries into both cases and use the corresponding OPSE column. This is exact because hiding successes leaves completion unchanged (manuscript P.3); OPSE is excluded from the identity. Each law has one D=0 reference. All five zeros-only OPSE entries equal 812646.40 (0.00), exactly uniform regret, and are stress endpoints outside the simultaneous family.

| D, q | BHO (A,Z) | G (A,Z) | OUCB-current (A,Z) | BHO-half (A,Z) | OPSE (A) | OPSE (Z) |
| --- | --- | --- | --- | --- | --- | --- |
| 0, 0 | 3559.15 (7.29) | 901.58 (3.48) | 1081.90 (3.60) | 2009.65 (5.16) | 4233.38 (43.75) | 812646.40 (0.00) |
| 4096, 1 | 5513.70 (7.09) | 2792.02 (22.77) | 3306.38 (10.28) | 3901.32 (5.23) | 6518.10 (43.54) | 812646.40 (0.00) |
| 4096, 8 | 7514.05 (8.93) | 4451.80 (4.84) | 3836.40 (8.87) | 5796.68 (6.03) | 10679.92 (66.36) | 812646.40 (0.00) |
| 4096, 16 | 7975.28 (11.36) | 5190.05 (20.49) | 4454.38 (84.85) | 6317.25 (13.97) | 12381.95 (38.65) | 812646.40 (0.00) |
| 4096, 31 | 8273.98 (15.10) | 7394.98 (9.54) | 6274.70 (35.47) | 6765.35 (16.93) | 15277.08 (64.83) | 812646.40 (0.00) |

**Table P.2. Population-B family: 35 coordinates, 20 distinct contrasts.** BHO-minus-comparator mean (seed SE); primary nominal simultaneous 95% Bonferroni-\(t_{31}\) interval, with \(p=20\) as in manuscript P.2. Each G/OUCB-current/half entry represents both optimum laws; OPSE represents all-report only. All 15 distinct G/OUCB/half contrasts favor the comparator and all five OPSE contrasts favor BHO.

| D | q | BHO−G (both laws) | BHO−OUCB (both laws) | BHO−half (both laws) | BHO−OPSE (all only) |
|---|---|---|---|---|---|
| 0 | 0 | 2657.58 (6.02); [2637.76, 2677.39] | 2477.25 (6.24); [2456.73, 2497.77] | 1549.50 (4.98); [1533.10, 1565.90] | -674.22 (44.23); [-819.75, -528.70] |
| 4096 | 1 | 2721.68 (23.02); [2645.92, 2797.43] | 2207.32 (11.84); [2168.38, 2246.27] | 1612.38 (5.19); [1595.31, 1629.44] | -1004.40 (44.06); [-1149.35, -859.45] |
| 4096 | 8 | 3062.25 (7.40); [3037.91, 3086.59] | 3677.65 (11.97); [3638.25, 3717.05] | 1717.38 (6.45); [1696.14, 1738.61] | -3165.88 (65.37); [-3380.97, -2950.78] |
| 4096 | 16 | 2785.22 (18.98); [2722.78, 2847.67] | 3520.90 (84.73); [3242.12, 3799.68] | 1658.02 (10.05); [1624.94, 1691.11] | -4406.68 (43.07); [-4548.40, -4264.95] |
| 4096 | 31 | 879.00 (12.27); [838.62, 919.38] | 1999.28 (38.85); [1871.44, 2127.11] | 1508.62 (13.58); [1463.94, 1553.31] | -7003.10 (65.36); [-7218.14, -6788.06] |

## Cohort comparison

**Table S.1.** Mean actual pseudo-regret ± descriptive sample SE (n = 8); smaller is favorable. Displayed values are rounded to one decimal. Cases E0–E6 satisfy the selected positive weighted-cutoff diagnostics; E7 does not.

| Case | T | NC-lean | NC-wide | BRB | BHO | RATE |
|---|---:|---:|---:|---:|---:|---:|
| E0 | 16384 | 866.3 ± 5.3 | 4931.3 ± 32.3 | 4502.6 ± 0.0 | 419.2 ± 11.2 | 997.3 ± 413.6 |
| E0 | 65536 | 1223.1 ± 54.6 | 12670.1 ± 11.9 | 11467.4 ± 0.0 | 543.7 ± 20.7 | 1100.3 ± 479.6 |
| E1 | 16384 | 2230.2 ± 44.5 | 7695.8 ± 13.4 | 7672.5 ± 0.0 | 1169.2 ± 9.6 | 2620.5 ± 597.6 |
| E1 | 65536 | 2711.1 ± 38.1 | 22708.9 ± 15.3 | 21911.3 ± 299.2 | 1325.4 ± 12.9 | 7390.9 ± 231.0 |
| E2 | 16384 | 2295.0 ± 4.7 | 9200.3 ± 12.6 | 9211.5 ± 0.0 | 1871.2 ± 6.1 | 3454.3 ± 1075.8 |
| E2 | 65536 | 2295.0 ± 4.7 | 9578.3 ± 379.2 | 9211.5 ± 0.0 | 1929.3 ± 8.3 | 3454.3 ± 1075.8 |
| E3 | 16384 | 5730.4 ± 5.6 | 11531.2 ± 7.3 | 11497.5 ± 0.0 | 3921.7 ± 32.4 | 10751.2 ± 1535.9 |
| E3 | 65536 | 5730.4 ± 5.6 | 46057.8 ± 16.0 | 46057.5 ± 0.0 | 4141.3 ± 27.5 | 20725.9 ± 4332.6 |
| E4 | 16384 | 2854.9 ± 6.2 | 11514.8 ± 6.8 | 11497.5 ± 0.0 | 1343.6 ± 8.3 | 6515.4 ± 1237.7 |
| E4 | 65536 | 3022.2 ± 53.4 | 46058.0 ± 16.7 | 46057.5 ± 0.0 | 1498.9 ± 15.3 | 7859.4 ± 1538.9 |
| E5 | 16384 | 814.1 ± 38.7 | 4926.9 ± 10.7 | 4912.8 ± 0.0 | 432.4 ± 6.2 | 997.2 ± 242.8 |
| E5 | 65536 | 1015.5 ± 36.0 | 9018.7 ± 12.4 | 9008.8 ± 0.0 | 467.2 ± 7.1 | 1074.0 ± 272.8 |
| E6 | 16384 | 3224.6 ± 135.3 | 5737.9 ± 8.0 | 5728.8 ± 0.0 | 1758.3 ± 29.1 | 4260.4 ± 687.1 |
| E6 | 65536 | 4972.0 ± 181.1 | 18896.3 ± 52.4 | 17614.8 ± 1.3 | 2119.9 ± 30.3 | 9724.0 ± 67.0 |
| E7 | 16384 | 6131.1 ± 12.9 | 6144.0 ± 9.8 | 6144.2 ± 0.8 | 6144.0 ± 0.0 | 6553.6 ± 1723.9 |
| E7 | 65536 | 24584.7 ± 21.6 | 24579.0 ± 34.5 | 24576.2 ± 0.8 | 24576.0 ± 0.0 | 26214.4 ± 6895.8 |


==> anc/reporting_tables/MOVED_TABLES_INDEX.md <==
# Archive index for the full L, P and S display tables

[Full display tables and construction](MOVED_TABLES.md) preserves the exact
published-display precision and the deterministic probe construction from r058.
This index maps those historical table labels to the saved data packaged in
science_saved_data.zip. The r059 PDF reports the corresponding designs,
calibrations and outcomes. The manuscript uses the original analysis families.

Outer paths below are relative to the root of science_saved_data.zip. Nested
paths are relative to baseline/r049/baseline_source_saved_data.zip within that
archive. The paths were checked directly against the packaged ZIP members.

| r058 table | Saved records | Lookup |
|---|---|---|
| L.1 | Nested: source_data/evidence/shared_delay/saved_endpoints.csv and saved_summary.json in the same directory | family=shared. 24 cells × 4 policies × 32 seeds, 3,072 endpoint records. Match arm count and optimal/bad delay. |
| L.2 | Outer: baseline/r049/statistics/primary_bonferroni_r049/O_primary36_primary.csv | 36 paired BHO-minus-comparator delay-excess contrasts. For the matched comparison with PSE and SE see Z03 minus Z01 in T_delay140_primary.csv in the same directory. |
| L.3 | Nested: source_data/evidence/shared_delay/saved_endpoints.csv and saved_summary.json in the same directory | family=appendO-cubic or appendO-fixed. 10 cells × 4 policies, 40 endpoint records. The full-display supplement gives the construction formulas. |
| P.1 | Nested: source_data/evidence/additional/B_all_cell_summary.csv | 50 endpoint summaries. Join by law, bad delay, slow-arm count and method. |
| P.2 | Outer: baseline/r049/statistics/primary_bonferroni_r049/U_primary35_unique20_primary.csv | 35 paired coordinates in 20 equivalence classes. Preserve the 20-contrast calibration. |
| S.1 | Outer: baseline/r049/cohort/data/source_cell_summary.csv and source_endpoints.csv in the same directory | 16 cell summaries and 640 individual endpoints. The stored method name NC-minx corresponds to NC-wide. source_bound_diagnostics.csv and source_figure_ratios.csv in the same directory locate the bound and plotted-ratio diagnostics. |

The names in the archived files retain their historical experiment identifiers.
They need not match the appendix letters in the revised PDF.


==> anc/reporting_tables/PROVENANCE.json <==
{
  "manuscript_source_sha256": "83421aec310426e331c5c8f7b41770f9b3ad527d6829ae2114833260a8506fc5",
  "science_saved_data_sha256": "11d3fb649487d8e37197d767806d33a74b85e15266a5c444c1bdf34fe7b089b6",
  "selected_endpoint_cells": [
    "Z04",
    "Z05",
    "Z06",
    "Z37",
    "Z40"
  ],
  "selected_returned_UCB_cells": [
    "Z01",
    "Z09",
    "Z12",
    "Z19",
    "Z31",
    "Z43",
    "Z53",
    "Z58"
  ],
  "files": [
    {
      "file": "T_all413_endpoints_uniform.csv",
      "source_member": "baseline/r049/statistics/reanalysis/T_all413_endpoints_uniform.csv",
      "sha256": "a94d035685fd1b3ad112c15627354e2b2843d7782ddf77d3baf324656bb7b014"
    },
    {
      "file": "T_primary118_primary.csv",
      "source_member": "baseline/r049/statistics/primary_bonferroni_r049/T_primary118_primary.csv",
      "sha256": "14adaf4adb865afb3d01eca9e0b530b9cbd628f197dcb2954f045fb3bd774dba"
    },
    {
      "file": "T_delay140_primary.csv",
      "source_member": "baseline/r049/statistics/primary_bonferroni_r049/T_delay140_primary.csv",
      "sha256": "82cdc890ff01230c225f7f795f485dbb1914616e9acacceb2bb6bd8c52641c6d"
    },
    {
      "file": "AppP_returned_UCB_summary_and_paired_CI.csv",
      "source_member": "extensions/r053/data_archive/outputs/AppP_returned_UCB_summary_and_paired_CI.csv",
      "sha256": "521e96dd5e4c4070d1f90d59d3ee8d02649af8ac2139e101c884556e36c4fae5"
    },
    {
      "file": "AppP_never_optimum_pull_counts.csv",
      "source_member": "extensions/r053/data_archive/outputs/AppP_never_optimum_pull_counts.csv",
      "sha256": "cea56f3840ffcae5ed5ac789e9fc27b959dec2c4a84f08a0333df93a725c76fc"
    }
  ]
}


==> anc/reporting_tables/README.md <==
# Synthetic reporting tables for the current paper

Appendix O describes the 59 reporting environments and the original paired analyses. Use the cell key Z01–Z59 to join the tables and CSVs. OUCB in the CSVs corresponds to OUCB-current in the paper. The selected endpoint and contrast rows in the paper use the original calibrations.

| File | Contents |
|---|---|
| [FULL_DISPLAY_TABLES.md](FULL_DISPLAY_TABLES.md) | Environment key and complete rounded display tables from r057 Appendix P, including the original duplicate markers and uniform-regret flags |
| [T_all413_endpoints_uniform.csv](T_all413_endpoints_uniform.csv) | 413 full-precision means and seed standard errors, one for each of seven methods in each environment, with the uniform reference and saturation indicator |
| [T_primary118_primary.csv](T_primary118_primary.csv) | Original 118 paired BHO-minus-PSE and BHO-minus-SE contrasts, including nominal Bonferroni-t and bootstrap sensitivity intervals |
| [T_delay140_primary.csv](T_delay140_primary.csv) | Original 140 delay-excess contrasts, including nominal Bonferroni-t and bootstrap sensitivity intervals |
| [AppP_returned_UCB_summary_and_paired_CI.csv](AppP_returned_UCB_summary_and_paired_CI.csv) | Full returned-UCB summary and paired 59-contrast family, including endpoint means, seed standard errors, uniform references and nominal Bonferroni-t intervals |
| [AppP_never_optimum_pull_counts.csv](AppP_never_optimum_pull_counts.csv) | Optimal-arm selection and returned-count summaries in the eight never-report environments |

The CSVs are byte-for-byte copies of members of the accompanying science_saved_data.zip. The source paths and SHA-256 hashes are in [PROVENANCE.json](PROVENANCE.json). For returned-UCB seed-level endpoint records, see extensions/r053/data_archive/outputs/AppP_returned_UCB_endpoint_regret.csv inside that ZIP. Its saved baseline records are indexed in the scientific archive README.

The full fixed-delay, longer-horizon and cohort comparison tables moved from
the paper in r059 are in [MOVED_TABLES.md](MOVED_TABLES.md). The
[record index](MOVED_TABLES_INDEX.md) identifies the exact saved CSV and ZIP members.


==> anc/reporting_tables/T_all413_endpoints_uniform.csv <==
cell,case,policy,uniform_expected_pseudo_regret,ratio_to_uniform,at_least90pct_uniform,n,mean,seed_SE
Z01,r026_K8_fixed_none_p0_d0_ds0_q7,BHO,57344.0,0.0367668696812221,False,32,2108.359375,15.059404118581652
Z01,r026_K8_fixed_none_p0_d0_ds0_q7,G,57344.0,0.009375572204589844,False,32,537.6328125,9.335643089905039
Z01,r026_K8_fixed_none_p0_d0_ds0_q7,OUCB,57344.0,0.011391639709472656,False,32,653.2421875,7.73895613655636
Z01,r026_K8_fixed_none_p0_d0_ds0_q7,OPSE,57344.0,0.048578126089913506,False,32,2785.6640625,42.02767156996228
Z01,r026_K8_fixed_none_p0_d0_ds0_q7,BHO-half,57344.0,0.020822116306849887,False,32,1194.0234375,11.348706536086512
Z01,r026_K8_fixed_none_p0_d0_ds0_q7,PSE,57344.0,0.097503662109375,False,32,5591.25,0.0
Z01,r026_K8_fixed_none_p0_d0_ds0_q7,SE,57344.0,0.048578126089913506,False,32,2785.6640625,42.02767156996228
Z02,r026_K8_fixed_none_p0_d512_ds0_q7,BHO,57344.0,0.03696605137416294,False,32,2119.78125,14.772018958247466
Z02,r026_K8_fixed_none_p0_d512_ds0_q7,G,57344.0,0.038388116019112725,False,32,2201.328125,31.9437439399755
Z02,r026_K8_fixed_none_p0_d512_ds0_q7,OUCB,57344.0,0.02777031489780971,False,32,1592.4609375,28.73807850081889
Z02,r026_K8_fixed_none_p0_d512_ds0_q7,OPSE,57344.0,0.06241416931152344,False,32,3579.078125,48.82647077843037
Z02,r026_K8_fixed_none_p0_d512_ds0_q7,BHO-half,57344.0,0.02090508597237723,False,32,1198.78125,10.778006173995891
Z02,r026_K8_fixed_none_p0_d512_ds0_q7,PSE,57344.0,0.099456787109375,False,32,5703.25,0.0
Z02,r026_K8_fixed_none_p0_d512_ds0_q7,SE,57344.0,0.05055264064243862,False,32,2898.890625,46.39965697640147
Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,BHO,57344.0,0.049254144941057475,False,32,2824.4296875,25.94987373518125
Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,G,57344.0,0.025159972054617747,False,32,1442.7734375,35.31377987863104
Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,OUCB,57344.0,0.08025455474853516,False,32,4602.1171875,207.4428907468709
Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,OPSE,57344.0,0.0971552985055106,False,32,5571.2734375,60.030158078698264
Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,BHO-half,57344.0,0.03664548056466239,False,32,2101.3984375,24.388284374670416
Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,PSE,57344.0,0.105316162109375,False,32,6039.25,0.0
Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,SE,57344.0,0.05493777138846261,False,32,3150.3515625,38.59863265668357
Z04,r026_K8_fixed_failure_p0p125_d2048_ds0_q7,BHO,57344.0,0.14150265284946986,False,32,8114.328125,58.32810771734835
Z04,r026_K8_fixed_failure_p0p125_d2048_ds0_q7,G,57344.0,0.18156651088169642,False,32,10411.75,123.72610707353796
Z04,r026_K8_fixed_failure_p0p125_d2048_ds0_q7,OUCB,57344.0,0.12995215824672154,False,32,7451.9765625,47.6527895483125
Z04,r026_K8_fixed_failure_p0p125_d2048_ds0_q7,OPSE,57344.0,0.27463899339948383,False,32,15748.8984375,150.80541366191
Z04,r026_K8_fixed_failure_p0p125_d2048_ds0_q7,BHO-half,57344.0,0.08828544616699219,False,32,5062.640625,47.921724463882114
Z04,r026_K8_fixed_failure_p0p125_d2048_ds0_q7,PSE,57344.0,0.2661961146763393,False,32,15264.75,994.5207878824061
Z04,r026_K8_fixed_failure_p0p125_d2048_ds0_q7,SE,57344.0,0.1075897216796875,False,32,6169.625,104.84368765321929
Z05,r026_K8_fixed_independent_p0p125_d2048_ds0_q7,BHO,57344.0,0.07351194109235491,False,32,4215.46875,40.17394096941589
Z05,r026_K8_fixed_independent_p0p125_d2048_ds0_q7,G,57344.0,0.0716968263898577,False,32,4111.3828125,255.93512149441653
Z05,r026_K8_fixed_independent_p0p125_d2048_ds0_q7,OUCB,57344.0,0.13258579799107142,False,32,7603.0,116.72139455375172
Z05,r026_K8_fixed_independent_p0p125_d2048_ds0_q7,OPSE,57344.0,0.14668546404157365,False,32,8411.53125,88.92836939252005
Z05,r026_K8_fixed_independent_p0p125_d2048_ds0_q7,BHO-half,57344.0,0.04924351828438895,False,32,2823.8203125,28.0177193050636
Z05,r026_K8_fixed_independent_p0p125_d2048_ds0_q7,PSE,57344.0,0.12131936209542411,False,32,6956.9375,4.506813278517244
Z05,r026_K8_fixed_independent_p0p125_d2048_ds0_q7,SE,57344.0,0.05880423954554966,False,32,3372.0703125,44.8488855443863
Z06,r026_K8_fixed_success_p0p125_d2048_ds0_q7,BHO,57344.0,0.049254144941057475,False,32,2824.4296875,25.94987373518125
Z06,r026_K8_fixed_success_p0p125_d2048_ds0_q7,G,57344.0,0.025159972054617747,False,32,1442.7734375,35.31377987863104
Z06,r026_K8_fixed_success_p0p125_d2048_ds0_q7,OUCB,57344.0,0.08025455474853516,False,32,4602.1171875,207.4428907468709
Z06,r026_K8_fixed_success_p0p125_d2048_ds0_q7,OPSE,57344.0,0.0971552985055106,False,32,5571.2734375,60.030158078698264
Z06,r026_K8_fixed_success_p0p125_d2048_ds0_q7,BHO-half,57344.0,0.03664548056466239,False,32,2101.3984375,24.388284374670416
Z06,r026_K8_fixed_success_p0p125_d2048_ds0_q7,PSE,57344.0,0.11619281768798828,False,32,6662.9609375,84.33204485237948
Z06,r026_K8_fixed_success_p0p125_d2048_ds0_q7,SE,57344.0,0.037624359130859375,False,32,2157.53125,24.635075385801297
Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,BHO,57344.0,0.13486317225864955,False,32,7733.59375,102.1724018083173
Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,G,57344.0,0.08906010219029017,False,32,5107.0625,16.936737424804523
Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,OUCB,57344.0,0.0818981443132673,False,32,4696.3671875,15.32906437996119
Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,OPSE,57344.0,0.20834309714181082,False,32,11947.2265625,74.10520780969458
Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,BHO-half,57344.0,0.11396557944161552,False,32,6535.2421875,90.96882946382802
Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,PSE,57344.0,0.128753662109375,False,32,7383.25,0.0
Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,SE,57344.0,0.07061849321637835,False,32,4049.546875,43.31084813551032
Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,BHO,57344.0,0.4275872366768973,False,32,24519.5625,264.0789434658819
Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,G,57344.0,0.3557254246303013,False,32,20398.71875,51.23153403310387
Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,OUCB,57344.0,0.340266363961356,False,32,19512.234375,51.94170426859431
Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,OPSE,57344.0,0.5917254856654576,False,32,33931.90625,221.05912173253392
Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,BHO-half,57344.0,0.3823160443987165,False,32,21923.53125,82.24168132355638
Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,PSE,57344.0,0.23122297014508927,False,32,13259.25,0.0
Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,SE,57344.0,0.1519742693219866,False,32,8714.8125,29.80280452001228
Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,BHO,57344.0,0.7781170436314174,False,32,44620.34375,281.25830022474446
Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,G,57344.0,0.7187277930123466,False,32,41214.7265625,92.84167590147992
Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,OUCB,57344.0,0.6961408342633929,False,32,39919.5,89.11275039670882
Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,OPSE,57344.0,0.9439074652535575,True,32,54127.4296875,81.86012410597752
Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,BHO-half,57344.0,0.7430666514805385,False,32,42610.4140625,119.03014949195219
Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,PSE,57344.0,0.37408011300223215,False,32,21451.25,0.0
Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,SE,57344.0,0.27251897539411274,False,32,15627.328125,23.94521962797071
Z10,r026_K8_fixed_none_p0_d0_ds2048_q7,BHO,57344.0,0.03592409406389509,False,32,2060.03125,11.799781672990473
Z10,r026_K8_fixed_none_p0_d0_ds2048_q7,G,57344.0,0.009167534964425223,False,32,525.703125,7.6211935030404705
Z10,r026_K8_fixed_none_p0_d0_ds2048_q7,OUCB,57344.0,0.011227471487862723,False,32,643.828125,8.054442691087452
Z10,r026_K8_fixed_none_p0_d0_ds2048_q7,OPSE,57344.0,0.11962659018380302,False,32,6859.8671875,59.38011436417154
Z10,r026_K8_fixed_none_p0_d0_ds2048_q7,BHO-half,57344.0,0.020270483834402903,False,32,1162.390625,12.02783093175503
Z10,r026_K8_fixed_none_p0_d0_ds2048_q7,PSE,57344.0,0.097503662109375,False,32,5591.25,0.0
Z10,r026_K8_fixed_none_p0_d0_ds2048_q7,SE,57344.0,0.05409186226981027,False,32,3101.84375,45.49666654917362
Z11,r026_K8_fixed_none_p0_d2048_ds2048_q7,BHO,57344.0,0.03817721775599888,False,32,2189.234375,30.605832418210625
Z11,r026_K8_fixed_none_p0_d2048_ds2048_q7,G,57344.0,0.01543072291782924,False,32,884.859375,37.519101213037786
Z11,r026_K8_fixed_none_p0_d2048_ds2048_q7,OUCB,57344.0,0.12070519583565849,False,32,6921.71875,175.09024125982978
Z11,r026_K8_fixed_none_p0_d2048_ds2048_q7,OPSE,57344.0,0.1643472399030413,False,32,9424.328125,47.16866938615914
Z11,r026_K8_fixed_none_p0_d2048_ds2048_q7,BHO-half,57344.0,0.0212054933820452,False,32,1216.0078125,10.63475290269056
Z11,r026_K8_fixed_none_p0_d2048_ds2048_q7,PSE,57344.0,0.105316162109375,False,32,6039.25,0.0
Z11,r026_K8_fixed_none_p0_d2048_ds2048_q7,SE,57344.0,0.060031618390764506,False,32,3442.453125,48.17071095425315
Z12,r026_K8_never_none_p0_d2048_ds0_q7,BHO,57344.0,0.02451051984514509,False,32,1405.53125,7.797774428534494
Z12,r026_K8_never_none_p0_d2048_ds0_q7,G,57344.0,0.014781815665108817,False,32,847.6484375,6.48003932854352
Z12,r026_K8_never_none_p0_d2048_ds0_q7,OUCB,57344.0,0.008519445146833147,False,32,488.5390625,1.136207024753763
Z12,r026_K8_never_none_p0_d2048_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z12,r026_K8_never_none_p0_d2048_ds0_q7,BHO-half,57344.0,0.01934678213936942,False,32,1109.421875,7.586517426381243
Z12,r026_K8_never_none_p0_d2048_ds0_q7,PSE,57344.0,0.032196044921875,False,32,1846.25,0.0
Z12,r026_K8_never_none_p0_d2048_ds0_q7,SE,57344.0,1.0,True,32,57344.0,0.0
Z13,r026_K8_never_failure_p0p125_d2048_ds0_q7,BHO,57344.0,0.034336090087890625,False,32,1968.96875,17.765957693639187
Z13,r026_K8_never_failure_p0p125_d2048_ds0_q7,G,57344.0,0.01896326882498605,False,32,1087.4296875,11.503271549766014
Z13,r026_K8_never_failure_p0p125_d2048_ds0_q7,OUCB,57344.0,0.009161131722586495,False,32,525.3359375,1.7056450309628275
Z13,r026_K8_never_failure_p0p125_d2048_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z13,r026_K8_never_failure_p0p125_d2048_ds0_q7,BHO-half,57344.0,0.025866236005510603,False,32,1483.2734375,14.644125037253977
Z13,r026_K8_never_failure_p0p125_d2048_ds0_q7,PSE,57344.0,0.035999843052455356,False,32,2064.375,1.6752843403338258
Z13,r026_K8_never_failure_p0p125_d2048_ds0_q7,SE,57344.0,1.0,True,32,57344.0,0.0
Z14,r026_K8_never_independent_p0p125_d2048_ds0_q7,BHO,57344.0,0.028554371425083706,False,32,1637.421875,12.016288285522542
Z14,r026_K8_never_independent_p0p125_d2048_ds0_q7,G,57344.0,0.016381399972098216,False,32,939.375,8.318493170582773
Z14,r026_K8_never_independent_p0p125_d2048_ds0_q7,OUCB,57344.0,0.008792468479701452,False,32,504.1953125,1.3281390831796016
Z14,r026_K8_never_independent_p0p125_d2048_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z14,r026_K8_never_independent_p0p125_d2048_ds0_q7,BHO-half,57344.0,0.022062029157366072,False,32,1265.125,11.766471382293103
Z14,r026_K8_never_independent_p0p125_d2048_ds0_q7,PSE,57344.0,0.03595992497035435,False,32,2062.0859375,1.6782756162885852
Z14,r026_K8_never_independent_p0p125_d2048_ds0_q7,SE,57344.0,1.0,True,32,57344.0,0.0
Z15,r026_K8_never_success_p0p125_d2048_ds0_q7,BHO,57344.0,0.02451051984514509,False,32,1405.53125,7.797774428534494
Z15,r026_K8_never_success_p0p125_d2048_ds0_q7,G,57344.0,0.014781815665108817,False,32,847.6484375,6.48003932854352
Z15,r026_K8_never_success_p0p125_d2048_ds0_q7,OUCB,57344.0,0.008519445146833147,False,32,488.5390625,1.136207024753763
Z15,r026_K8_never_success_p0p125_d2048_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z15,r026_K8_never_success_p0p125_d2048_ds0_q7,BHO-half,57344.0,0.01934678213936942,False,32,1109.421875,7.586517426381243
Z15,r026_K8_never_success_p0p125_d2048_ds0_q7,PSE,57344.0,0.03594207763671875,False,32,2061.0625,1.804592036820189
Z15,r026_K8_never_success_p0p125_d2048_ds0_q7,SE,57344.0,1.0,True,32,57344.0,0.0
Z16,r026_K8_selective_failure_p0p125_d0_ds0_q7,BHO,57344.0,0.13720362527029856,False,32,7867.8046875,52.20150567130883
Z16,r026_K8_selective_failure_p0p125_d0_ds0_q7,G,57344.0,0.03530911036900112,False,32,2024.765625,31.15726752694247
Z16,r026_K8_selective_failure_p0p125_d0_ds0_q7,OUCB,57344.0,0.042410578046526225,False,32,2431.9921875,23.63563691133605
Z16,r026_K8_selective_failure_p0p125_d0_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z16,r026_K8_selective_failure_p0p125_d0_ds0_q7,BHO-half,57344.0,0.07792840685163226,False,32,4468.7265625,44.091518926567836
Z16,r026_K8_selective_failure_p0p125_d0_ds0_q7,PSE,57344.0,1.128873007638114,True,32,64734.09375,3.8439630809021446
Z16,r026_K8_selective_failure_p0p125_d0_ds0_q7,SE,57344.0,1.1400158745901925,True,32,65373.0703125,1.8239085603083087
Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,BHO,57344.0,0.1399568830217634,False,32,8025.6875,54.641552126106376
Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,G,57344.0,0.05292034149169922,False,32,3034.6640625,69.16164392271641
Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,OUCB,57344.0,0.07636369977678571,False,32,4379.0,58.98931824778711
Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,BHO-half,57344.0,0.07787581852504186,False,32,4465.7109375,50.20364289321915
Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,PSE,57344.0,1.1289191927228654,True,32,64736.7421875,3.8014860139409308
Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,SE,57344.0,1.1399056570870536,True,32,65366.75,1.719345571299844
Z18,r026_K8_selective_none_p0_d2048_ds0_q7,BHO,57344.0,0.049254144941057475,False,32,2824.4296875,25.94987373518125
Z18,r026_K8_selective_none_p0_d2048_ds0_q7,G,57344.0,0.025159972054617747,False,32,1442.7734375,35.31377987863104
Z18,r026_K8_selective_none_p0_d2048_ds0_q7,OUCB,57344.0,0.08025455474853516,False,32,4602.1171875,207.4428907468709
Z18,r026_K8_selective_none_p0_d2048_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z18,r026_K8_selective_none_p0_d2048_ds0_q7,BHO-half,57344.0,0.03664548056466239,False,32,2101.3984375,24.388284374670416
Z18,r026_K8_selective_none_p0_d2048_ds0_q7,PSE,57344.0,1.1289228711809431,True,32,64736.953125,3.935522376829818
Z18,r026_K8_selective_none_p0_d2048_ds0_q7,SE,57344.0,1.1388955797467912,True,32,65308.828125,2.2053259139167483
Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,BHO,57344.0,0.14150265284946986,False,32,8114.328125,58.32810771734835
Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,G,57344.0,0.18156651088169642,False,32,10411.75,123.72610707353796
Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,OUCB,57344.0,0.12995215824672154,False,32,7451.9765625,47.6527895483125
Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,BHO-half,57344.0,0.08828544616699219,False,32,5062.640625,47.921724463882114
Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,PSE,57344.0,1.1289821352277483,True,32,64740.3515625,4.133633733730173
Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,SE,57344.0,1.1395983014787947,True,32,65349.125,1.6501618933285145
Z20,r026_K8_selective_independent_p0p125_d2048_ds0_q7,BHO,57344.0,0.07351194109235491,False,32,4215.46875,40.17394096941589
Z20,r026_K8_selective_independent_p0p125_d2048_ds0_q7,G,57344.0,0.0716968263898577,False,32,4111.3828125,255.93512149441653
Z20,r026_K8_selective_independent_p0p125_d2048_ds0_q7,OUCB,57344.0,0.13258579799107142,False,32,7603.0,116.72139455375172
Z20,r026_K8_selective_independent_p0p125_d2048_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z20,r026_K8_selective_independent_p0p125_d2048_ds0_q7,BHO-half,57344.0,0.04924351828438895,False,32,2823.8203125,28.0177193050636
Z20,r026_K8_selective_independent_p0p125_d2048_ds0_q7,PSE,57344.0,1.1289964403424944,True,32,64741.171875,4.101187338833188
Z20,r026_K8_selective_independent_p0p125_d2048_ds0_q7,SE,57344.0,1.1387534822736467,True,32,65300.6796875,2.173029162900843
Z21,r026_K8_selective_success_p0p125_d2048_ds0_q7,BHO,57344.0,0.049254144941057475,False,32,2824.4296875,25.94987373518125
Z21,r026_K8_selective_success_p0p125_d2048_ds0_q7,G,57344.0,0.025159972054617747,False,32,1442.7734375,35.31377987863104
Z21,r026_K8_selective_success_p0p125_d2048_ds0_q7,OUCB,57344.0,0.08025455474853516,False,32,4602.1171875,207.4428907468709
Z21,r026_K8_selective_success_p0p125_d2048_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z21,r026_K8_selective_success_p0p125_d2048_ds0_q7,BHO-half,57344.0,0.03664548056466239,False,32,2101.3984375,24.388284374670416
Z21,r026_K8_selective_success_p0p125_d2048_ds0_q7,PSE,57344.0,1.1290334974016463,True,32,64743.296875,4.249457945449175
Z21,r026_K8_selective_success_p0p125_d2048_ds0_q7,SE,57344.0,1.13743713923863,True,32,65225.1953125,2.7335176507295134
Z22,r026_K8_selective_failure_p0p1875_d2048_ds0_q7,BHO,57344.0,0.4596127101353237,False,32,26356.03125,191.70502307116453
Z22,r026_K8_selective_failure_p0p1875_d2048_ds0_q7,G,57344.0,0.2239077431815011,False,32,12839.765625,164.86859187817012
Z22,r026_K8_selective_failure_p0p1875_d2048_ds0_q7,OUCB,57344.0,0.3719051906040737,False,32,21326.53125,401.8561615683823
Z22,r026_K8_selective_failure_p0p1875_d2048_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z22,r026_K8_selective_failure_p0p1875_d2048_ds0_q7,BHO-half,57344.0,0.27221339089529856,False,32,15609.8046875,146.57705054258315
Z22,r026_K8_selective_failure_p0p1875_d2048_ds0_q7,PSE,57344.0,1.128974778311593,True,32,64739.9296875,4.11988371577733
Z22,r026_K8_selective_failure_p0p1875_d2048_ds0_q7,SE,57344.0,1.139904567173549,True,32,65366.6875,1.7429654119974252
Z23,r026_K8_selective_independent_p0p1875_d2048_ds0_q7,BHO,57344.0,0.09739576067243304,False,32,5585.0625,49.60353018337732
Z23,r026_K8_selective_independent_p0p1875_d2048_ds0_q7,G,57344.0,0.15228843688964844,False,32,8732.828125,281.6843535412056
Z23,r026_K8_selective_independent_p0p1875_d2048_ds0_q7,OUCB,57344.0,0.1353743416922433,False,32,7762.90625,53.78187557039036
Z23,r026_K8_selective_independent_p0p1875_d2048_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z23,r026_K8_selective_independent_p0p1875_d2048_ds0_q7,BHO-half,57344.0,0.06203528812953404,False,32,3557.3515625,39.42189485263299
Z23,r026_K8_selective_independent_p0p1875_d2048_ds0_q7,PSE,57344.0,1.1289894921439034,True,32,64740.7734375,4.401952682758523
Z23,r026_K8_selective_independent_p0p1875_d2048_ds0_q7,SE,57344.0,1.1386676515851701,True,32,65295.7578125,2.523365717295209
Z24,r026_K8_selective_success_p0p1875_d2048_ds0_q7,BHO,57344.0,0.049254144941057475,False,32,2824.4296875,25.94987373518125
Z24,r026_K8_selective_success_p0p1875_d2048_ds0_q7,G,57344.0,0.025159972054617747,False,32,1442.7734375,35.31377987863104
Z24,r026_K8_selective_success_p0p1875_d2048_ds0_q7,OUCB,57344.0,0.08025455474853516,False,32,4602.1171875,207.4428907468709
Z24,r026_K8_selective_success_p0p1875_d2048_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z24,r026_K8_selective_success_p0p1875_d2048_ds0_q7,BHO-half,57344.0,0.03664548056466239,False,32,2101.3984375,24.388284374670416
Z24,r026_K8_selective_success_p0p1875_d2048_ds0_q7,PSE,57344.0,1.1289785930088587,True,32,64740.1484375,4.08686643283009
Z24,r026_K8_selective_success_p0p1875_d2048_ds0_q7,SE,57344.0,1.1359871455601283,True,32,65142.046875,3.340690254801876
Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,BHO,57344.0,0.271233286176409,False,32,15553.6015625,137.44123829584862
Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,G,57344.0,0.11067662920270648,False,32,6346.640625,294.24216425761205
Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,OUCB,57344.0,0.3478638785226004,False,32,19947.90625,1324.5329429099068
Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,BHO-half,57344.0,0.21628270830426896,False,32,12402.515625,136.7852348426362
Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,PSE,57344.0,1.1290051596505302,True,32,64741.671875,4.660303327502908
Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,SE,57344.0,1.1372807366507394,True,32,65216.2265625,1.1700414082635755
Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,BHO,57344.0,0.8374601091657367,False,32,48023.3125,359.33630471900955
Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,G,57344.0,0.4213542938232422,False,32,24162.140625,82.81727233472016
Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,OUCB,57344.0,0.39753900255475727,False,32,22796.4765625,88.26761535401387
Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,BHO-half,57344.0,0.7411681583949498,False,32,42501.546875,386.9392607200517
Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,PSE,57344.0,1.1289866311209542,True,32,64740.609375,4.825938734051495
Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,SE,57344.0,1.1244663511003767,True,32,64481.3984375,0.7272125733856099
Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,BHO,57344.0,0.9949494770595005,True,32,57054.3828125,19.426735636923937
Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,G,57344.0,0.8707195009504046,False,32,49930.5390625,169.33250013951803
Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,OUCB,57344.0,0.834153584071568,False,32,47833.703125,184.72261225282506
Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,BHO-half,57344.0,0.9670178549630302,True,32,55452.671875,95.23711881450532
Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,PSE,57344.0,1.1289866311209542,True,32,64740.609375,4.825938734051495
Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,SE,57344.0,1.1067071642194475,True,32,63463.015625,0.7273059736690448
Z28,r026_K8_success-only_all-success_p0p5_d0_ds0_q7,BHO,57344.0,1.0,True,32,57344.0,0.0
Z28,r026_K8_success-only_all-success_p0p5_d0_ds0_q7,G,57344.0,1.0,True,32,57344.0,0.0
Z28,r026_K8_success-only_all-success_p0p5_d0_ds0_q7,OUCB,57344.0,1.0,True,32,57344.0,0.0
Z28,r026_K8_success-only_all-success_p0p5_d0_ds0_q7,OPSE,57344.0,1.0,True,32,57344.0,0.0
Z28,r026_K8_success-only_all-success_p0p5_d0_ds0_q7,BHO-half,57344.0,1.0,True,32,57344.0,0.0
Z28,r026_K8_success-only_all-success_p0p5_d0_ds0_q7,PSE,57344.0,1.0324268341064453,True,32,59203.484375,4.460807959180659
Z28,r026_K8_success-only_all-success_p0p5_d0_ds0_q7,SE,57344.0,1.0,True,32,57344.0,0.0
Z29,r026_K64_fixed_none_p0_d0_ds0_q63,BHO,64512.0,0.3070866418263269,False,32,19810.7734375,70.40757672154523
Z29,r026_K64_fixed_none_p0_d0_ds0_q63,G,64512.0,0.07791973295665923,False,32,5026.7578125,22.26418054702031
Z29,r026_K64_fixed_none_p0_d0_ds0_q63,OUCB,64512.0,0.08906882149832589,False,32,5746.0078125,27.209377748240524
Z29,r026_K64_fixed_none_p0_d0_ds0_q63,OPSE,64512.0,0.3889588855561756,False,32,25092.515625,418.6118052445587
Z29,r026_K64_fixed_none_p0_d0_ds0_q63,BHO-half,64512.0,0.17407432435050843,False,32,11229.8828125,45.96015458550003
Z29,r026_K64_fixed_none_p0_d0_ds0_q63,PSE,64512.0,0.780029296875,False,32,50321.25,0.0
Z29,r026_K64_fixed_none_p0_d0_ds0_q63,SE,64512.0,0.3889588855561756,False,32,25092.515625,418.6118052445587
Z30,r026_K64_fixed_none_p0_d512_ds0_q63,BHO,64512.0,0.3070863996233259,False,32,19810.7578125,65.09455986748515
Z30,r026_K64_fixed_none_p0_d512_ds0_q63,G,64512.0,0.21902526371062747,False,32,14129.7578125,64.97682248485766
Z30,r026_K64_fixed_none_p0_d512_ds0_q63,OUCB,64512.0,0.21496775793650794,False,32,13868.0,102.42175293261838
Z30,r026_K64_fixed_none_p0_d512_ds0_q63,OPSE,64512.0,0.41086057632688494,False,32,26505.4375,466.17689729497806
Z30,r026_K64_fixed_none_p0_d512_ds0_q63,BHO-half,64512.0,0.17352476574125744,False,32,11194.4296875,36.879519327992675
Z30,r026_K64_fixed_none_p0_d512_ds0_q63,PSE,64512.0,0.781982421875,False,32,50447.25,0.0
Z30,r026_K64_fixed_none_p0_d512_ds0_q63,SE,64512.0,0.3851302616179936,False,32,24845.5234375,417.01485665415345
Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,BHO,64512.0,0.30493927001953125,False,32,19672.2421875,56.95031512369691
Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,G,64512.0,0.8159694368877108,False,32,52639.8203125,306.7027738892949
Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,OUCB,64512.0,0.5179586259145585,False,32,33414.546875,268.6225763274372
Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,OPSE,64512.0,0.48779526967850945,False,32,31468.6484375,417.1622264694702
Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,BHO-half,64512.0,0.18474554637121776,False,32,11918.3046875,47.47334477907553
Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,PSE,64512.0,0.787841796875,False,32,50825.25,0.0
Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,SE,64512.0,0.3975541856553819,False,32,25647.015625,484.30716459662716
Z32,r026_K64_fixed_failure_p0p125_d2048_ds0_q63,BHO,64512.0,0.9132189069475446,True,32,58913.578125,180.31019539167767
Z32,r026_K64_fixed_failure_p0p125_d2048_ds0_q63,G,64512.0,0.9083770267547123,True,32,58601.21875,179.35462145045238
Z32,r026_K64_fixed_failure_p0p125_d2048_ds0_q63,OUCB,64512.0,0.9172733851841518,True,32,59175.140625,274.7788711701095
Z32,r026_K64_fixed_failure_p0p125_d2048_ds0_q63,OPSE,64512.0,0.999999757796999,True,32,64511.984375,0.015625
Z32,r026_K64_fixed_failure_p0p125_d2048_ds0_q63,BHO-half,64512.0,0.6153565664140005,False,32,39697.8828125,166.3699383880417
Z32,r026_K64_fixed_failure_p0p125_d2048_ds0_q63,PSE,64512.0,0.9946255154079862,True,32,64165.28125,142.88854814602968
Z32,r026_K64_fixed_failure_p0p125_d2048_ds0_q63,SE,64512.0,0.8165567791651166,False,32,52677.7109375,774.1287275435118
Z33,r026_K64_fixed_independent_p0p125_d2048_ds0_q63,BHO,64512.0,0.522002205016121,False,32,33675.40625,128.43812188355056
Z33,r026_K64_fixed_independent_p0p125_d2048_ds0_q63,G,64512.0,0.8710192725771949,False,32,56191.1953125,265.3739956691616
Z33,r026_K64_fixed_independent_p0p125_d2048_ds0_q63,OUCB,64512.0,0.6837332589285714,False,32,44109.0,475.33983784397054
Z33,r026_K64_fixed_independent_p0p125_d2048_ds0_q63,OPSE,64512.0,0.800353277297247,False,32,51632.390625,738.0763805770465
Z33,r026_K64_fixed_independent_p0p125_d2048_ds0_q63,BHO-half,64512.0,0.303679935515873,False,32,19591.0,95.32730715231229
Z33,r026_K64_fixed_independent_p0p125_d2048_ds0_q63,PSE,64512.0,0.9078307378859747,True,32,58565.9765625,9.912910586311806
Z33,r026_K64_fixed_independent_p0p125_d2048_ds0_q63,SE,64512.0,0.4310559469556052,False,32,27808.28125,483.9618665764392
Z34,r026_K64_fixed_success_p0p125_d2048_ds0_q63,BHO,64512.0,0.30493927001953125,False,32,19672.2421875,56.95031512369691
Z34,r026_K64_fixed_success_p0p125_d2048_ds0_q63,G,64512.0,0.8159694368877108,False,32,52639.8203125,306.7027738892949
Z34,r026_K64_fixed_success_p0p125_d2048_ds0_q63,OUCB,64512.0,0.5179586259145585,False,32,33414.546875,268.6225763274372
Z34,r026_K64_fixed_success_p0p125_d2048_ds0_q63,OPSE,64512.0,0.48779526967850945,False,32,31468.6484375,417.1622264694702
Z34,r026_K64_fixed_success_p0p125_d2048_ds0_q63,BHO-half,64512.0,0.18474554637121776,False,32,11918.3046875,47.47334477907553
Z34,r026_K64_fixed_success_p0p125_d2048_ds0_q63,PSE,64512.0,0.8102586534288194,False,32,52271.40625,1406.7653220112647
Z34,r026_K64_fixed_success_p0p125_d2048_ds0_q63,SE,64512.0,0.26398443797278026,False,32,17030.1640625,281.06613515293935
Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,BHO,64512.0,0.40276990618024555,False,32,25983.4921875,72.98961350758591
Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,G,64512.0,0.882737053765191,False,32,56947.1328125,498.4054459286106
Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,OUCB,64512.0,1.0096499730670263,True,32,65134.5390625,11.122417862349565
Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,OPSE,64512.0,0.7158551897321429,False,32,46181.25,452.7353957707187
Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,BHO-half,64512.0,0.2979599483429439,False,32,19221.9921875,112.84848773921203
Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,PSE,64512.0,0.811279296875,False,32,52337.25,0.0
Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,SE,64512.0,0.41784922281901044,False,32,26956.2890625,455.37200375971395
Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,BHO,64512.0,0.9371594625806051,True,32,60458.03125,154.60409642633806
Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,G,64512.0,0.4839725797138517,False,32,31222.0390625,52.184099161664086
Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,OUCB,64512.0,0.3967992389012897,False,32,25598.3125,209.85731279579218
Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,OPSE,64512.0,0.9969565981910342,True,32,64315.6640625,13.138873281247538
Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,BHO-half,64512.0,0.8422298128642733,False,32,54333.9296875,337.2458293285371
Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,PSE,64512.0,0.905029296875,True,32,58385.25,0.0
Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,SE,64512.0,0.48380654955667163,False,32,31211.328125,402.2382840455427
Z37,r026_K64_fixed_none_p0_d65536_ds0_q1,BHO,64512.0,0.5639032030862475,False,32,36378.5234375,57.29704315368391
Z37,r026_K64_fixed_none_p0_d65536_ds0_q1,G,64512.0,0.4198155478825645,False,32,27083.140625,59.79361549378031
Z37,r026_K64_fixed_none_p0_d65536_ds0_q1,OUCB,64512.0,0.4179400489443824,False,32,26962.1484375,48.165836595468846
Z37,r026_K64_fixed_none_p0_d65536_ds0_q1,OPSE,64512.0,0.6800878615606398,False,32,43873.828125,405.6606915925106
Z37,r026_K64_fixed_none_p0_d65536_ds0_q1,BHO-half,64512.0,0.46158914717416916,False,32,29778.0390625,37.9318499495694
Z37,r026_K64_fixed_none_p0_d65536_ds0_q1,PSE,64512.0,1.003829350547185,True,32,64759.0390625,0.02537365670606223
Z37,r026_K64_fixed_none_p0_d65536_ds0_q1,SE,64512.0,0.4112488277374752,False,32,26530.484375,337.800031277733
Z38,r026_K64_fixed_none_p0_d65536_ds0_q8,BHO,64512.0,0.5578097388857887,False,32,35985.421875,57.26338108418891
Z38,r026_K64_fixed_none_p0_d65536_ds0_q8,G,64512.0,0.666779048859127,False,32,43015.25,54.890154467442315
Z38,r026_K64_fixed_none_p0_d65536_ds0_q8,OUCB,64512.0,0.6432375226702008,False,32,41496.5390625,64.60665735876182
Z38,r026_K64_fixed_none_p0_d65536_ds0_q8,OPSE,64512.0,0.9401988680400546,True,32,60654.109375,46.68241208390233
Z38,r026_K64_fixed_none_p0_d65536_ds0_q8,BHO-half,64512.0,0.4784578595842634,False,32,30866.2734375,43.38712029603411
Z38,r026_K64_fixed_none_p0_d65536_ds0_q8,PSE,64512.0,0.9689915974934896,True,32,62511.5859375,0.3518759803100422
Z38,r026_K64_fixed_none_p0_d65536_ds0_q8,SE,64512.0,0.46796102372426834,False,32,30189.1015625,262.5869947194418
Z39,r026_K64_fixed_none_p0_d65536_ds0_q32,BHO,64512.0,0.9786667596726191,True,32,63135.75,18.278721047851274
Z39,r026_K64_fixed_none_p0_d65536_ds0_q32,G,64512.0,0.7398186335487972,False,32,47727.1796875,103.36374199676335
Z39,r026_K64_fixed_none_p0_d65536_ds0_q32,OUCB,64512.0,0.6774325900607638,False,32,43702.53125,68.33768843792059
Z39,r026_K64_fixed_none_p0_d65536_ds0_q32,OPSE,64512.0,0.9909001910497272,True,32,63924.953125,6.550694426336638
Z39,r026_K64_fixed_none_p0_d65536_ds0_q32,BHO-half,64512.0,0.9616952320886036,True,32,62040.8828125,32.81717705602182
Z39,r026_K64_fixed_none_p0_d65536_ds0_q32,PSE,64512.0,0.907013423859127,True,32,58513.25,0.0
Z39,r026_K64_fixed_none_p0_d65536_ds0_q32,SE,64512.0,0.5389079744853671,False,32,34766.03125,288.3169082544994
Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,BHO,64512.0,0.9954752846369668,True,32,64220.1015625,16.18082305383353
Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,G,64512.0,0.9025791713169643,True,32,58227.1875,103.82333385235586
Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,OUCB,64512.0,0.7252865745907738,False,32,46789.6875,173.70442044013603
Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,OPSE,64512.0,0.9999998788984995,True,32,64511.9921875,0.0078125
Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,BHO-half,64512.0,0.9899631076388888,True,32,63864.5,27.03980787057148
Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,PSE,64512.0,1.003968253968254,True,32,64768.0,0.0
Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,SE,64512.0,0.5762310936337426,False,32,37173.8203125,355.1638534630894
Z41,r026_K64_fixed_none_p0_d0_ds2048_q63,BHO,64512.0,0.3012632339719742,False,32,19435.09375,68.59657619646198
Z41,r026_K64_fixed_none_p0_d0_ds2048_q63,G,64512.0,0.07605041019500249,False,32,4906.1640625,29.656285817339175
Z41,r026_K64_fixed_none_p0_d0_ds2048_q63,OUCB,64512.0,0.08804115416511657,False,32,5679.7109375,25.70599196402879
Z41,r026_K64_fixed_none_p0_d0_ds2048_q63,OPSE,64512.0,0.5318797278025794,False,32,34312.625,465.2072674231417
Z41,r026_K64_fixed_none_p0_d0_ds2048_q63,BHO-half,64512.0,0.1719386993892609,False,32,11092.109375,37.3413038871899
Z41,r026_K64_fixed_none_p0_d0_ds2048_q63,PSE,64512.0,0.780029296875,False,32,50321.25,0.0
Z41,r026_K64_fixed_none_p0_d0_ds2048_q63,SE,64512.0,0.39508637927827384,False,32,25487.8125,454.52366089845344
Z42,r026_K64_fixed_none_p0_d2048_ds2048_q63,BHO,64512.0,0.308150881812686,False,32,19879.4296875,56.12472411111941
Z42,r026_K64_fixed_none_p0_d2048_ds2048_q63,G,64512.0,0.8026489984421503,False,32,51780.4921875,320.93073686304103
Z42,r026_K64_fixed_none_p0_d2048_ds2048_q63,OUCB,64512.0,0.5207139272538442,False,32,33592.296875,344.35171263644486
Z42,r026_K64_fixed_none_p0_d2048_ds2048_q63,OPSE,64512.0,0.6245754181392609,False,32,40292.609375,452.74075963031265
Z42,r026_K64_fixed_none_p0_d2048_ds2048_q63,BHO-half,64512.0,0.1867800515795511,False,32,12049.5546875,61.30932953393044
Z42,r026_K64_fixed_none_p0_d2048_ds2048_q63,PSE,64512.0,0.787841796875,False,32,50825.25,0.0
Z42,r026_K64_fixed_none_p0_d2048_ds2048_q63,SE,64512.0,0.4079518393864707,False,32,26317.7890625,451.9821260312019
Z43,r026_K64_never_none_p0_d2048_ds0_q63,BHO,64512.0,0.10897887699187749,False,32,7030.4453125,17.795396196862303
Z43,r026_K64_never_none_p0_d2048_ds0_q63,G,64512.0,0.050698537675161214,False,32,3270.6640625,10.79810720102713
Z43,r026_K64_never_none_p0_d2048_ds0_q63,OUCB,64512.0,0.24908859010726686,False,32,16069.203125,300.55121182105444
Z43,r026_K64_never_none_p0_d2048_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z43,r026_K64_never_none_p0_d2048_ds0_q63,BHO-half,64512.0,0.07499561612568205,False,32,4838.1171875,19.593326300838353
Z43,r026_K64_never_none_p0_d2048_ds0_q63,PSE,64512.0,0.202880859375,False,32,13088.25,0.0
Z43,r026_K64_never_none_p0_d2048_ds0_q63,SE,64512.0,1.0,True,32,64512.0,0.0
Z44,r026_K64_never_failure_p0p125_d2048_ds0_q63,BHO,64512.0,0.1779691908094618,False,32,11481.1484375,26.67893328587279
Z44,r026_K64_never_failure_p0p125_d2048_ds0_q63,G,64512.0,0.07051268078031994,False,32,4548.9140625,14.738084688799585
Z44,r026_K64_never_failure_p0p125_d2048_ds0_q63,OUCB,64512.0,0.21319362095424108,False,32,13753.546875,208.523304882501
Z44,r026_K64_never_failure_p0p125_d2048_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z44,r026_K64_never_failure_p0p125_d2048_ds0_q63,BHO-half,64512.0,0.11529359363374256,False,32,7437.8203125,22.137526736675238
Z44,r026_K64_never_failure_p0p125_d2048_ds0_q63,PSE,64512.0,0.23576124887617808,False,32,15209.4296875,7.811275987784176
Z44,r026_K64_never_failure_p0p125_d2048_ds0_q63,SE,64512.0,1.0,True,32,64512.0,0.0
Z45,r026_K64_never_independent_p0p125_d2048_ds0_q63,BHO,64512.0,0.13674490792410715,False,32,8821.6875,25.2420215556865
Z45,r026_K64_never_independent_p0p125_d2048_ds0_q63,G,64512.0,0.05868566603887649,False,32,3785.9296875,10.601849983919184
Z45,r026_K64_never_independent_p0p125_d2048_ds0_q63,OUCB,64512.0,0.25103033156622023,False,32,16194.46875,268.0351858536389
Z45,r026_K64_never_independent_p0p125_d2048_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z45,r026_K64_never_independent_p0p125_d2048_ds0_q63,BHO-half,64512.0,0.0907504369342138,False,32,5854.4921875,20.72476629666268
Z45,r026_K64_never_independent_p0p125_d2048_ds0_q63,PSE,64512.0,0.2355158972361731,False,32,15193.6015625,8.38483308292437
Z45,r026_K64_never_independent_p0p125_d2048_ds0_q63,SE,64512.0,1.0,True,32,64512.0,0.0
Z46,r026_K64_never_success_p0p125_d2048_ds0_q63,BHO,64512.0,0.10897887699187749,False,32,7030.4453125,17.795396196862303
Z46,r026_K64_never_success_p0p125_d2048_ds0_q63,G,64512.0,0.050698537675161214,False,32,3270.6640625,10.79810720102713
Z46,r026_K64_never_success_p0p125_d2048_ds0_q63,OUCB,64512.0,0.24908859010726686,False,32,16069.203125,300.55121182105444
Z46,r026_K64_never_success_p0p125_d2048_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z46,r026_K64_never_success_p0p125_d2048_ds0_q63,BHO-half,64512.0,0.07499561612568205,False,32,4838.1171875,19.593326300838353
Z46,r026_K64_never_success_p0p125_d2048_ds0_q63,PSE,64512.0,0.23553067161923363,False,32,15194.5546875,7.160298583390318
Z46,r026_K64_never_success_p0p125_d2048_ds0_q63,SE,64512.0,1.0,True,32,64512.0,0.0
Z47,r026_K64_selective_failure_p0p125_d0_ds0_q63,BHO,64512.0,0.9052767072405133,True,32,58401.2109375,138.58566631850286
Z47,r026_K64_selective_failure_p0p125_d0_ds0_q63,G,64512.0,0.2821334354461186,False,32,18200.9921875,88.49077066274633
Z47,r026_K64_selective_failure_p0p125_d0_ds0_q63,OUCB,64512.0,0.32684459383525544,False,32,21085.3984375,125.98213451980884
Z47,r026_K64_selective_failure_p0p125_d0_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z47,r026_K64_selective_failure_p0p125_d0_ds0_q63,BHO-half,64512.0,0.6090210203140501,False,32,39289.1640625,142.54813120080746
Z47,r026_K64_selective_failure_p0p125_d0_ds0_q63,PSE,64512.0,1.0034920828683036,True,32,64737.28125,4.563421664530514
Z47,r026_K64_selective_failure_p0p125_d0_ds0_q63,SE,64512.0,1.0134859841967385,True,32,65382.0078125,1.817896733908791
Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,BHO,64512.0,0.909027826218378,True,32,58643.203125,140.8393095646119
Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,G,64512.0,0.579649910094246,False,32,37394.375,250.8590645906549
Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,OUCB,64512.0,0.5664941696893602,False,32,36545.671875,204.55551779054002
Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,BHO-half,64512.0,0.6105848039899554,False,32,39390.046875,167.2316969157283
Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,PSE,64512.0,1.0034878443157862,True,32,64737.0078125,4.872162175150033
Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,SE,64512.0,1.0134781125992063,True,32,65381.5,1.7413380098407456
Z49,r026_K64_selective_none_p0_d2048_ds0_q63,BHO,64512.0,0.30493927001953125,False,32,19672.2421875,56.95031512369691
Z49,r026_K64_selective_none_p0_d2048_ds0_q63,G,64512.0,0.8159694368877108,False,32,52639.8203125,306.7027738892949
Z49,r026_K64_selective_none_p0_d2048_ds0_q63,OUCB,64512.0,0.5179586259145585,False,32,33414.546875,268.6225763274372
Z49,r026_K64_selective_none_p0_d2048_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z49,r026_K64_selective_none_p0_d2048_ds0_q63,BHO-half,64512.0,0.18474554637121776,False,32,11918.3046875,47.47334477907553
Z49,r026_K64_selective_none_p0_d2048_ds0_q63,PSE,64512.0,1.003559294201079,True,32,64741.6171875,4.180663418625525
Z49,r026_K64_selective_none_p0_d2048_ds0_q63,SE,64512.0,1.0128377278645833,True,32,65340.1875,2.0581576967858193
Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,BHO,64512.0,0.9132189069475446,True,32,58913.578125,180.31019539167767
Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,G,64512.0,0.9083770267547123,True,32,58601.21875,179.35462145045238
Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,OUCB,64512.0,0.9172733851841518,True,32,59175.140625,274.7788711701095
Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,BHO-half,64512.0,0.6153565664140005,False,32,39697.8828125,166.3699383880417
Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,PSE,64512.0,1.0034796094137526,True,32,64736.4765625,5.102655353354361
Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,SE,64512.0,1.0134617638966394,True,32,65380.4453125,1.7982523429111061
Z51,r026_K64_selective_independent_p0p125_d2048_ds0_q63,BHO,64512.0,0.522002205016121,False,32,33675.40625,128.43812188355056
Z51,r026_K64_selective_independent_p0p125_d2048_ds0_q63,G,64512.0,0.8710192725771949,False,32,56191.1953125,265.3739956691616
Z51,r026_K64_selective_independent_p0p125_d2048_ds0_q63,OUCB,64512.0,0.6837332589285714,False,32,44109.0,475.33983784397054
Z51,r026_K64_selective_independent_p0p125_d2048_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z51,r026_K64_selective_independent_p0p125_d2048_ds0_q63,BHO-half,64512.0,0.303679935515873,False,32,19591.0,95.32730715231229
Z51,r026_K64_selective_independent_p0p125_d2048_ds0_q63,PSE,64512.0,1.0034734332372273,True,32,64736.078125,4.292561984952257
Z51,r026_K64_selective_independent_p0p125_d2048_ds0_q63,SE,64512.0,1.0127456907242063,True,32,65334.25,2.1855117692541457
Z52,r026_K64_selective_success_p0p125_d2048_ds0_q63,BHO,64512.0,0.30493927001953125,False,32,19672.2421875,56.95031512369691
Z52,r026_K64_selective_success_p0p125_d2048_ds0_q63,G,64512.0,0.8159694368877108,False,32,52639.8203125,306.7027738892949
Z52,r026_K64_selective_success_p0p125_d2048_ds0_q63,OUCB,64512.0,0.5179586259145585,False,32,33414.546875,268.6225763274372
Z52,r026_K64_selective_success_p0p125_d2048_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z52,r026_K64_selective_success_p0p125_d2048_ds0_q63,BHO-half,64512.0,0.18474554637121776,False,32,11918.3046875,47.47334477907553
Z52,r026_K64_selective_success_p0p125_d2048_ds0_q63,PSE,64512.0,1.0034557524181547,True,32,64734.9375,4.705757455055078
Z52,r026_K64_selective_success_p0p125_d2048_ds0_q63,SE,64512.0,1.0116753956628224,True,32,65265.203125,2.8233089228225654
Z53,r026_K64_selective_failure_p0p1875_d2048_ds0_q63,BHO,64512.0,0.9998633975074405,True,32,64503.1875,2.2933217386084737
Z53,r026_K64_selective_failure_p0p1875_d2048_ds0_q63,G,64512.0,0.9529446798657614,True,32,61476.3671875,173.4927378559602
Z53,r026_K64_selective_failure_p0p1875_d2048_ds0_q63,OUCB,64512.0,0.9818766760447669,True,32,63342.828125,101.88087099492711
Z53,r026_K64_selective_failure_p0p1875_d2048_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z53,r026_K64_selective_failure_p0p1875_d2048_ds0_q63,BHO-half,64512.0,0.9829857235863095,True,32,63414.375,57.20886587476996
Z53,r026_K64_selective_failure_p0p1875_d2048_ds0_q63,PSE,64512.0,1.0033421592106895,True,32,64727.609375,5.298569704629594
Z53,r026_K64_selective_failure_p0p1875_d2048_ds0_q63,SE,64512.0,1.013744414798797,True,32,65398.6796875,1.5785559885371732
Z54,r026_K64_selective_independent_p0p1875_d2048_ds0_q63,BHO,64512.0,0.7092027210053944,False,32,45752.0859375,151.35671039442968
Z54,r026_K64_selective_independent_p0p1875_d2048_ds0_q63,G,64512.0,0.8960657271127852,False,32,57806.9921875,166.5766287524124
Z54,r026_K64_selective_independent_p0p1875_d2048_ds0_q63,OUCB,64512.0,0.8224316551571801,False,32,53056.7109375,429.47395222972773
Z54,r026_K64_selective_independent_p0p1875_d2048_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z54,r026_K64_selective_independent_p0p1875_d2048_ds0_q63,BHO-half,64512.0,0.42139967661055305,False,32,27185.3359375,114.99547162442907
Z54,r026_K64_selective_independent_p0p1875_d2048_ds0_q63,PSE,64512.0,1.0033650473942832,True,32,64729.0859375,4.9765530048777595
Z54,r026_K64_selective_independent_p0p1875_d2048_ds0_q63,SE,64512.0,1.012679206000434,True,32,65329.9609375,2.1971018924211148
Z55,r026_K64_selective_success_p0p1875_d2048_ds0_q63,BHO,64512.0,0.30493927001953125,False,32,19672.2421875,56.95031512369691
Z55,r026_K64_selective_success_p0p1875_d2048_ds0_q63,G,64512.0,0.8159694368877108,False,32,52639.8203125,306.7027738892949
Z55,r026_K64_selective_success_p0p1875_d2048_ds0_q63,OUCB,64512.0,0.5179586259145585,False,32,33414.546875,268.6225763274372
Z55,r026_K64_selective_success_p0p1875_d2048_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z55,r026_K64_selective_success_p0p1875_d2048_ds0_q63,BHO-half,64512.0,0.18474554637121776,False,32,11918.3046875,47.47334477907553
Z55,r026_K64_selective_success_p0p1875_d2048_ds0_q63,PSE,64512.0,1.0033882988823786,True,32,64730.5859375,5.023315213857997
Z55,r026_K64_selective_success_p0p1875_d2048_ds0_q63,SE,64512.0,1.0105062817770338,True,32,65189.78125,3.1632487877410402
Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,BHO,64512.0,0.9563022189670138,True,32,61692.96875,121.0213704083461
Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,G,64512.0,1.0092227269732763,True,32,65106.9765625,15.42514262893079
Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,OUCB,64512.0,1.013826642717634,True,32,65403.984375,3.5161446748528378
Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,BHO-half,64512.0,0.8071826753162202,False,32,52072.96875,406.9914463387322
Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,PSE,64512.0,1.0034575689406622,True,32,64735.0546875,4.535433057718231
Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,SE,64512.0,1.0133422367156497,True,32,65372.734375,1.747980455520903
Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,BHO,64512.0,0.9989812941778273,True,32,64446.28125,7.561764743649887
Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,G,64512.0,0.9803650871155754,True,32,63245.3125,105.26733919698408
Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,OUCB,64512.0,1.0062522282676092,True,32,64915.34375,22.58901173935874
Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,BHO-half,64512.0,0.990035163031684,True,32,63869.1484375,38.417769423558795
Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,PSE,64512.0,1.0033369518461681,True,32,64727.2734375,4.527627993091482
Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,SE,64512.0,1.012633308531746,True,32,65327.0,1.3525010434674885
Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,BHO,64512.0,1.0,True,32,64512.0,0.0
Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,G,64512.0,1.0078389001271082,True,32,65017.703125,19.512375355750244
Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,OUCB,64512.0,0.9757594759502108,True,32,62948.1953125,137.63873533095583
Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,BHO-half,64512.0,0.9997535584464906,True,32,64496.1015625,3.1481773435700124
Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,PSE,64512.0,1.0034884498232888,True,32,64737.046875,4.68442691604363
Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,SE,64512.0,1.0111183287605408,True,32,65229.265625,1.025748245528914
Z59,r026_K64_success-only_all-success_p0p5_d0_ds0_q63,BHO,64512.0,1.0,True,32,64512.0,0.0
Z59,r026_K64_success-only_all-success_p0p5_d0_ds0_q63,G,64512.0,1.0,True,32,64512.0,0.0
Z59,r026_K64_success-only_all-success_p0p5_d0_ds0_q63,OUCB,64512.0,1.0,True,32,64512.0,0.0
Z59,r026_K64_success-only_all-success_p0p5_d0_ds0_q63,OPSE,64512.0,1.0,True,32,64512.0,0.0
Z59,r026_K64_success-only_all-success_p0p5_d0_ds0_q63,BHO-half,64512.0,1.0,True,32,64512.0,0.0
Z59,r026_K64_success-only_all-success_p0p5_d0_ds0_q63,PSE,64512.0,1.00204588874938,True,32,64643.984375,1.0247035308365395
Z59,r026_K64_success-only_all-success_p0p5_d0_ds0_q63,SE,64512.0,1.0,True,32,64512.0,0.0


==> anc/reporting_tables/T_delay140_primary.csv <==
family,cell,case,zero_cell,policy,K,law,bad_delay,N,mean,paired_seed_SE,fixed_SE_max_z_low,fixed_SE_max_z_high,bonferroni_t_low,bonferroni_t_high,original_sign,sensitivity_sign,sign_changed,zero_sample_variance,inference_scope,duplicate_class,primary_interval,primary_low,primary_high,primary_sign,sensitivity_interval,max_z_sensitivity_sign,saved_inference_scope,calibration_p,critical_t31,variance_status
T_delay140,Z02,r026_K8_fixed_none_p0_d512_ds0_q7,Z01,BHO,8,fixed,512,32,11.421875,20.18721423665466,-57.87588845450935,80.71963845450935,-69.49104932848678,92.33479932848678,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,1,nominal approximate simultaneous95 Bonferroni-t31,-69.49104932848678,92.33479932848678,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z02,r026_K8_fixed_none_p0_d512_ds0_q7,Z01,G,8,fixed,512,32,1663.6953125,34.299190111948114,1545.954591309095,1781.436033690905,1526.219792523731,1801.170832476269,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,2,nominal approximate simultaneous95 Bonferroni-t31,1526.219792523731,1801.170832476269,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z02,r026_K8_fixed_none_p0_d512_ds0_q7,Z01,OUCB,8,fixed,512,32,939.21875,30.924742298682443,833.0616818883135,1045.3758181116864,815.2684463990262,1063.169053600974,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,3,nominal approximate simultaneous95 Bonferroni-t31,815.2684463990262,1063.169053600974,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z02,r026_K8_fixed_none_p0_d512_ds0_q7,Z01,OPSE,8,fixed,512,32,793.4140625,29.629356494907093,691.7037366658765,895.1243883341235,674.6558300926214,912.1722949073786,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,4,nominal approximate simultaneous95 Bonferroni-t31,674.6558300926214,912.1722949073786,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z02,r026_K8_fixed_none_p0_d512_ds0_q7,Z01,BHO-half,8,fixed,512,32,4.7578125,14.741178866764029,-45.84504504013524,55.36067004013524,-54.3267088300131,63.8423338300131,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,5,nominal approximate simultaneous95 Bonferroni-t31,-54.3267088300131,63.8423338300131,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z02,r026_K8_fixed_none_p0_d512_ds0_q7,Z01,PSE,8,fixed,512,32,112.0,0.0,112.0,112.0,112.0,112.0,positive,positive,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,6,nominal approximate simultaneous95 Bonferroni-t31,112.0,112.0,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z02,r026_K8_fixed_none_p0_d512_ds0_q7,Z01,SE,8,fixed,512,32,113.2265625,23.042962480569255,34.12571457962635,192.32741042037367,20.86743569640828,205.58568930359172,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,7,nominal approximate simultaneous95 Bonferroni-t31,20.86743569640828,205.58568930359172,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,Z01,BHO,8,fixed,2048,32,716.0703125,28.434172603932698,618.4627603121282,813.6778646878718,602.102529264823,830.038095735177,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,8,nominal approximate simultaneous95 Bonferroni-t31,602.102529264823,830.038095735177,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,Z01,G,8,fixed,2048,32,905.140625,35.89189065381122,781.9325528358489,1028.348697164151,761.281358514135,1048.999891485865,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,9,nominal approximate simultaneous95 Bonferroni-t31,761.281358514135,1048.999891485865,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,Z01,OUCB,8,fixed,2048,32,3948.875,209.91679209109142,3228.282052754967,4669.467947245033,3107.5017766007595,4790.2482233992405,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,10,nominal approximate simultaneous95 Bonferroni-t31,3107.5017766007595,4790.2482233992405,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,Z01,OPSE,8,fixed,2048,32,2785.609375,46.6334460825681,2625.528173214828,2945.690576785172,2598.696587043147,2972.522162956853,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,11,nominal approximate simultaneous95 Bonferroni-t31,2598.696587043147,2972.522162956853,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,Z01,BHO-half,8,fixed,2048,32,907.375,26.142198961301208,817.6352321170402,997.1147678829598,802.5937388740697,1012.1562611259303,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,12,nominal approximate simultaneous95 Bonferroni-t31,802.5937388740697,1012.1562611259303,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,Z01,PSE,8,fixed,2048,32,448.0,0.0,448.0,448.0,448.0,448.0,positive,positive,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,13,nominal approximate simultaneous95 Bonferroni-t31,448.0,448.0,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,Z01,SE,8,fixed,2048,32,364.6875,24.784675021622114,279.6077794000825,449.7672205999175,265.3473676260458,464.0276323739542,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,14,nominal approximate simultaneous95 Bonferroni-t31,265.3473676260458,464.0276323739542,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,Z01,BHO,8,fixed,8192,32,5625.234375,102.89512743657501,5272.02059730231,5978.44815269769,5212.817606522426,6037.651143477574,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,15,nominal approximate simultaneous95 Bonferroni-t31,5212.817606522426,6037.651143477574,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,Z01,G,8,fixed,8192,32,4569.4296875,18.149553149682227,4507.126715617528,4631.732659382472,4496.683968185761,4642.175406814239,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,16,nominal approximate simultaneous95 Bonferroni-t31,4496.683968185761,4642.175406814239,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,Z01,OUCB,8,fixed,8192,32,4043.125,15.996522587082238,3988.212854850148,4098.037145149852,3979.008901243919,4107.241098756081,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,17,nominal approximate simultaneous95 Bonferroni-t31,3979.008901243919,4107.241098756081,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,Z01,OPSE,8,fixed,8192,32,9161.5625,69.42005130497587,8923.260461990356,9399.864538009644,8883.318097762458,9439.806902237542,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,18,nominal approximate simultaneous95 Bonferroni-t31,8883.318097762458,9439.806902237542,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,Z01,BHO-half,8,fixed,8192,32,5341.21875,89.06662324213289,5035.47484116892,5646.96265883108,4984.228386589719,5698.209113410281,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,19,nominal approximate simultaneous95 Bonferroni-t31,4984.228386589719,5698.209113410281,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,Z01,PSE,8,fixed,8192,32,1792.0,0.0,1792.0,1792.0,1792.0,1792.0,positive,positive,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,20,nominal approximate simultaneous95 Bonferroni-t31,1792.0,1792.0,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,Z01,SE,8,fixed,8192,32,1263.8828125,30.17637372676268,1160.2947104509772,1367.4709145490228,1142.9320653965053,1384.8335596034947,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,21,nominal approximate simultaneous95 Bonferroni-t31,1142.9320653965053,1384.8335596034947,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,Z01,BHO,8,fixed,32768,32,22411.203125,266.35908914404376,21496.85759237334,23325.54865762666,21343.60199036776,23478.80425963224,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,22,nominal approximate simultaneous95 Bonferroni-t31,21343.60199036776,23478.80425963224,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,Z01,G,8,fixed,32768,32,19861.0859375,52.4763502912598,19680.947476253732,20041.224398746268,19650.754045720587,20071.417829279413,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,23,nominal approximate simultaneous95 Bonferroni-t31,19650.754045720587,20071.417829279413,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,Z01,OUCB,8,fixed,32768,32,18858.9921875,49.977013975972106,18687.43333583927,19030.55103916073,18658.67795381742,19059.30642118258,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,24,nominal approximate simultaneous95 Bonferroni-t31,18658.67795381742,19059.30642118258,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,Z01,OPSE,8,fixed,32768,32,31146.2421875,217.8349101271597,30398.468279859153,31894.016095140847,30273.132139100253,32019.352235899747,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,25,nominal approximate simultaneous95 Bonferroni-t31,30273.132139100253,32019.352235899747,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,Z01,BHO-half,8,fixed,32768,32,20729.5078125,85.06775753790087,20437.49103047352,21021.52459452648,20388.54541185532,21070.47021314468,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,26,nominal approximate simultaneous95 Bonferroni-t31,20388.54541185532,21070.47021314468,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,Z01,PSE,8,fixed,32768,32,7668.0,0.0,7668.0,7668.0,7668.0,7668.0,positive,positive,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,27,nominal approximate simultaneous95 Bonferroni-t31,7668.0,7668.0,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,Z01,SE,8,fixed,32768,32,5929.1484375,39.871646795275616,5792.278836981081,6066.018038018919,5769.337801808599,6088.959073191401,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,28,nominal approximate simultaneous95 Bonferroni-t31,5769.337801808599,6088.959073191401,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,Z01,BHO,8,fixed,65536,32,42511.984375,279.9420946428235,41551.01171041639,43472.95703958361,41389.940825322665,43634.027924677335,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,29,nominal approximate simultaneous95 Bonferroni-t31,41389.940825322665,43634.027924677335,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,Z01,G,8,fixed,65536,32,40677.09375,94.33073809178815,40353.279423855645,41000.908076144355,40299.00414419335,41055.18335580665,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,30,nominal approximate simultaneous95 Bonferroni-t31,40299.00414419335,41055.18335580665,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,Z01,OUCB,8,fixed,65536,32,39266.2578125,87.44998821646203,38966.063415864504,39566.452209135496,38915.74712805708,39616.76849694292,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,31,nominal approximate simultaneous95 Bonferroni-t31,38915.74712805708,39616.76849694292,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,Z01,OPSE,8,fixed,65536,32,51341.765625,88.79114855480216,51036.96735331808,51646.56389668192,50985.879399202226,51697.651850797774,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,32,nominal approximate simultaneous95 Bonferroni-t31,50985.879399202226,51697.651850797774,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,Z01,BHO-half,8,fixed,65536,32,41416.390625,118.72326998476117,41008.84270959663,41823.93854040337,40940.532646395644,41892.248603604356,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,33,nominal approximate simultaneous95 Bonferroni-t31,40940.532646395644,41892.248603604356,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,Z01,PSE,8,fixed,65536,32,15860.0,0.0,15860.0,15860.0,15860.0,15860.0,positive,positive,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,34,nominal approximate simultaneous95 Bonferroni-t31,15860.0,15860.0,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,Z01,SE,8,fixed,65536,32,12841.6640625,39.841969219178544,12704.896337833003,12978.431787166997,12681.97237831131,13001.35574668869,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,35,nominal approximate simultaneous95 Bonferroni-t31,12681.97237831131,13001.35574668869,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,Z16,BHO,8,selective,512,32,157.8828125,72.39905112553546,-90.64540245888065,406.41102745888065,-132.30180022076252,448.0674252207625,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,36,nominal approximate simultaneous95 Bonferroni-t31,-132.30180022076252,448.0674252207625,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,Z16,G,8,selective,512,32,1009.8984375,69.2086523339745,772.3220803948745,1247.4747946051255,732.5013492475985,1287.2955257524015,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,37,nominal approximate simultaneous95 Bonferroni-t31,732.5013492475985,1287.2955257524015,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,Z16,OUCB,8,selective,512,32,1947.0078125,64.80294988701787,1724.5551531196354,2169.460471880365,1687.2693404650438,2206.7462845349564,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,38,nominal approximate simultaneous95 Bonferroni-t31,1687.2693404650438,2206.7462845349564,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,Z16,OPSE,8,selective,512,32,0.0,0.0,0.0,0.0,0.0,0.0,contains_zero,contains_zero,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,39,nominal approximate simultaneous95 Bonferroni-t31,0.0,0.0,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,Z16,BHO-half,8,selective,512,32,-3.015625,59.88886395141107,-208.59943062131111,202.56818062131111,-243.05781508192314,237.02656508192314,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,40,nominal approximate simultaneous95 Bonferroni-t31,-243.05781508192314,237.02656508192314,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,Z16,PSE,8,selective,512,32,2.6484375,1.9251970002556482,-3.960292400176426,9.257167400176426,-5.067997138924657,10.364872138924657,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,41,nominal approximate simultaneous95 Bonferroni-t31,-5.067997138924657,10.364872138924657,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,Z16,SE,8,selective,512,32,-6.3203125,0.508896950001438,-8.067231121386016,-4.573393878613984,-8.360036254043225,-4.280588745956775,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,42,nominal approximate simultaneous95 Bonferroni-t31,-8.360036254043225,-4.280588745956775,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,Z16,BHO,8,selective,2048,32,246.5234375,64.26979086683265,25.90098248717743,467.14589251282257,-11.078065315252502,504.1249403152525,positive,contains_zero,True,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,43,nominal approximate simultaneous95 Bonferroni-t31,-11.078065315252502,504.1249403152525,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,Z16,G,8,selective,2048,32,8386.984375,119.19182711239317,7977.828017707872,8796.140732292128,7909.248359784592,8864.720390215407,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,44,nominal approximate simultaneous95 Bonferroni-t31,7909.248359784592,8864.720390215407,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,Z16,OUCB,8,selective,2048,32,5019.984375,51.07070690738142,4844.6711433062355,5195.2976066937645,4815.286480830127,5224.682269169873,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,45,nominal approximate simultaneous95 Bonferroni-t31,4815.286480830127,5224.682269169873,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,Z16,OPSE,8,selective,2048,32,0.0,0.0,0.0,0.0,0.0,0.0,contains_zero,contains_zero,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,39,nominal approximate simultaneous95 Bonferroni-t31,0.0,0.0,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,Z16,BHO-half,8,selective,2048,32,593.9140625,58.78632800279579,392.1149928244989,795.7131321755011,358.2909768439745,829.5371481560255,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,46,nominal approximate simultaneous95 Bonferroni-t31,358.2909768439745,829.5371481560255,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,Z16,PSE,8,selective,2048,32,6.2578125,3.7032108652594444,-6.454403636140066,18.970028636140064,-8.58512803654538,21.100753036545377,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,47,nominal approximate simultaneous95 Bonferroni-t31,-8.58512803654538,21.100753036545377,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,Z16,SE,8,selective,2048,32,-23.9453125,1.1817952090800827,-28.002126079647006,-19.888498920352994,-28.68209813089897,-19.20852686910103,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,48,nominal approximate simultaneous95 Bonferroni-t31,-28.68209813089897,-19.20852686910103,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,Z16,BHO,8,selective,8192,32,7685.796875,153.8821047817582,7157.557288693641,8214.03646130636,7069.017811095935,8302.575938904065,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,49,nominal approximate simultaneous95 Bonferroni-t31,7069.017811095935,8302.575938904065,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,Z16,G,8,selective,8192,32,4321.875,292.2899555146534,3318.515152527549,5325.234847472451,3150.3396521662366,5493.410347833764,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,50,nominal approximate simultaneous95 Bonferroni-t31,3150.3396521662366,5493.410347833764,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,Z16,OUCB,8,selective,8192,32,17515.9140625,1325.99082364521,12964.112245636581,22067.71587936342,12201.174053496543,22830.654071503457,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,51,nominal approximate simultaneous95 Bonferroni-t31,12201.174053496543,22830.654071503457,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,Z16,OPSE,8,selective,8192,32,0.0,0.0,0.0,0.0,0.0,0.0,contains_zero,contains_zero,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,39,nominal approximate simultaneous95 Bonferroni-t31,0.0,0.0,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,Z16,BHO-half,8,selective,8192,32,7933.7890625,136.9725762951376,7463.595747038949,8403.98237796105,7384.785541215581,8482.792583784418,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,52,nominal approximate simultaneous95 Bonferroni-t31,7384.785541215581,8482.792583784418,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,Z16,PSE,8,selective,8192,32,7.578125,4.019725767946858,-6.220609295561662,21.376859295561662,-8.533447556286063,23.689697556286063,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,53,nominal approximate simultaneous95 Bonferroni-t31,-8.533447556286063,23.689697556286063,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,Z16,SE,8,selective,8192,32,-156.84375,1.8795559568041764,-163.29580537362514,-150.39169462637486,-164.377249527038,-149.310250472962,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,54,nominal approximate simultaneous95 Bonferroni-t31,-164.377249527038,-149.310250472962,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,Z16,BHO,8,selective,32768,32,40155.5078125,364.6963120332202,38903.594672443185,41407.420952556815,38693.75857100029,41617.25705399971,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,55,nominal approximate simultaneous95 Bonferroni-t31,38693.75857100029,41617.25705399971,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,Z16,G,8,selective,32768,32,22137.375,80.55375306003099,21860.85369005169,22413.89630994831,21814.505303898633,22460.244696101367,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,56,nominal approximate simultaneous95 Bonferroni-t31,21814.505303898633,22460.244696101367,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,Z16,OUCB,8,selective,32768,32,20364.484375,92.2521758757919,20047.805243988616,20681.163506011384,19994.725911139107,20734.242838860893,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,57,nominal approximate simultaneous95 Bonferroni-t31,19994.725911139107,20734.242838860893,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,Z16,OPSE,8,selective,32768,32,0.0,0.0,0.0,0.0,0.0,0.0,contains_zero,contains_zero,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,39,nominal approximate simultaneous95 Bonferroni-t31,0.0,0.0,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,Z16,BHO-half,8,selective,32768,32,38032.8203125,387.16892110167254,36703.76420813047,39361.87641686953,36480.997993273806,39584.642631726194,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,58,nominal approximate simultaneous95 Bonferroni-t31,36480.997993273806,39584.642631726194,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,Z16,PSE,8,selective,32768,32,6.515625,4.81429241730648,-10.010662046063889,23.04191204606389,-12.780671828783223,25.811921828783223,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,59,nominal approximate simultaneous95 Bonferroni-t31,-12.780671828783223,25.811921828783223,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,Z16,SE,8,selective,32768,32,-891.671875,1.76442919111641,-897.7287283768371,-885.6150216231629,-898.7439317954618,-884.5998182045382,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,60,nominal approximate simultaneous95 Bonferroni-t31,-898.7439317954618,-884.5998182045382,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,Z16,BHO,8,selective,65536,32,49186.578125,57.85110463201768,48987.98944815857,49385.16680184143,48954.70353366037,49418.45271633963,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,61,nominal approximate simultaneous95 Bonferroni-t31,48954.70353366037,49418.45271633963,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,Z16,G,8,selective,65536,32,47905.7734375,163.52087568318436,47344.446310828294,48467.100564171706,47250.36095288598,48561.18592211402,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,62,nominal approximate simultaneous95 Bonferroni-t31,47250.36095288598,48561.18592211402,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,Z16,OUCB,8,selective,65536,32,45401.7109375,185.76773902258805,44764.01577632755,46039.40609867245,44657.13019277711,46146.29168222289,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,63,nominal approximate simultaneous95 Bonferroni-t31,44657.13019277711,46146.29168222289,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,Z16,OPSE,8,selective,65536,32,0.0,0.0,0.0,0.0,0.0,0.0,contains_zero,contains_zero,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,39,nominal approximate simultaneous95 Bonferroni-t31,0.0,0.0,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,Z16,BHO-half,8,selective,65536,32,50983.9453125,94.54448220131405,50659.397255164804,51308.493369835196,50604.99899309449,51362.89163190551,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,64,nominal approximate simultaneous95 Bonferroni-t31,50604.99899309449,51362.89163190551,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,Z16,PSE,8,selective,65536,32,6.515625,4.81429241730648,-10.010662046063889,23.04191204606389,-12.780671828783223,25.811921828783223,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,59,nominal approximate simultaneous95 Bonferroni-t31,-12.780671828783223,25.811921828783223,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,Z16,SE,8,selective,65536,32,-1910.0546875,1.7334955586007448,-1916.0053532907873,-1904.1040217092127,-1917.0027583587394,-1903.1066166412606,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,65,nominal approximate simultaneous95 Bonferroni-t31,-1917.0027583587394,-1903.1066166412606,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z30,r026_K64_fixed_none_p0_d512_ds0_q63,Z29,BHO,64,fixed,512,32,-0.015625,74.96308141874806,-257.34552812973385,257.31427812973385,-300.47719751613437,300.44594751613437,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,66,nominal approximate simultaneous95 Bonferroni-t31,-300.47719751613437,300.44594751613437,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z30,r026_K64_fixed_none_p0_d512_ds0_q63,Z29,G,64,fixed,512,32,9103.0,70.81556416511975,8859.907508045284,9346.092491954716,8819.162204581578,9386.837795418422,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,67,nominal approximate simultaneous95 Bonferroni-t31,8819.162204581578,9386.837795418422,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z30,r026_K64_fixed_none_p0_d512_ds0_q63,Z29,OUCB,64,fixed,512,32,8121.9921875,101.97562038433021,7771.934852363142,8472.049522636857,7713.260920333582,8530.723454666417,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,68,nominal approximate simultaneous95 Bonferroni-t31,7713.260920333582,8530.723454666417,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z30,r026_K64_fixed_none_p0_d512_ds0_q63,Z29,OPSE,64,fixed,512,32,1412.921875,210.03551250153328,691.9213896556743,2133.9223603443256,571.0728050835671,2254.770944916433,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,69,nominal approximate simultaneous95 Bonferroni-t31,571.0728050835671,2254.770944916433,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z30,r026_K64_fixed_none_p0_d512_ds0_q63,Z29,BHO-half,64,fixed,512,32,-35.453125,48.81261931222768,-203.01489489254163,132.10864489254163,-231.10031665233453,160.19406665233453,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,70,nominal approximate simultaneous95 Bonferroni-t31,-231.10031665233453,160.19406665233453,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z30,r026_K64_fixed_none_p0_d512_ds0_q63,Z29,PSE,64,fixed,512,32,126.0,0.0,126.0,126.0,126.0,126.0,positive,positive,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,71,nominal approximate simultaneous95 Bonferroni-t31,126.0,126.0,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z30,r026_K64_fixed_none_p0_d512_ds0_q63,Z29,SE,64,fixed,512,32,-246.9921875,197.232062115053,-924.0415627068585,430.0571877068585,-1037.5233984924525,543.5390234924524,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,72,nominal approximate simultaneous95 Bonferroni-t31,-1037.5233984924525,543.5390234924524,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,Z29,BHO,64,fixed,2048,32,-138.53125,76.92541681241715,-402.5973700408309,125.53487004083092,-446.85811256327514,169.79561256327514,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,73,nominal approximate simultaneous95 Bonferroni-t31,-446.85811256327514,169.79561256327514,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,Z29,G,64,fixed,2048,32,47613.0625,305.95524183291957,46562.7930706645,48663.3319293355,46386.754945122964,48839.370054877036,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,74,nominal approximate simultaneous95 Bonferroni-t31,46386.754945122964,48839.370054877036,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,Z29,OUCB,64,fixed,2048,32,27668.5390625,275.9849868514792,26721.150180030843,28615.927944969157,26562.356104557966,28774.722020442034,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,75,nominal approximate simultaneous95 Bonferroni-t31,26562.356104557966,28774.722020442034,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,Z29,OPSE,64,fixed,2048,32,6376.1328125,235.65686310839234,5567.180504139137,7185.085120860863,5431.590107961994,7320.675517038006,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,76,nominal approximate simultaneous95 Bonferroni-t31,5431.590107961994,7320.675517038006,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,Z29,BHO-half,64,fixed,2048,32,688.421875,61.540919991127325,477.16696551503753,899.6767844849625,441.758034017614,935.085715982386,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,77,nominal approximate simultaneous95 Bonferroni-t31,441.758034017614,935.085715982386,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,Z29,PSE,64,fixed,2048,32,504.0,0.0,504.0,504.0,504.0,504.0,positive,positive,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,78,nominal approximate simultaneous95 Bonferroni-t31,504.0,504.0,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,Z29,SE,64,fixed,2048,32,554.5,190.92430594295317,-100.8963927785444,1209.8963927785444,-210.74892132868376,1319.7489213286838,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,79,nominal approximate simultaneous95 Bonferroni-t31,-210.74892132868376,1319.7489213286838,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,Z29,BHO,64,fixed,8192,32,6172.71875,101.7681867254452,5823.373483822109,6522.064016177891,5764.818903343009,6580.618596656991,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,80,nominal approximate simultaneous95 Bonferroni-t31,5764.818903343009,6580.618596656991,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,Z29,G,64,fixed,8192,32,51920.375,499.05408028629836,50207.24454023139,53633.50545976861,49920.102720692215,53920.647279307785,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,81,nominal approximate simultaneous95 Bonferroni-t31,49920.102720692215,53920.647279307785,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,Z29,OUCB,64,fixed,8192,32,59388.53125,28.10336701627066,59292.05927239387,59485.00322760613,59275.88937766903,59501.17312233097,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,82,nominal approximate simultaneous95 Bonferroni-t31,59275.88937766903,59501.17312233097,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,Z29,OPSE,64,fixed,8192,32,21088.734375,302.15297779954534,20051.51718707272,22125.95156292728,19877.666778365972,22299.801971634028,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,83,nominal approximate simultaneous95 Bonferroni-t31,19877.666778365972,22299.801971634028,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,Z29,BHO-half,64,fixed,8192,32,7992.109375,119.83038665006944,7580.760999172043,8403.457750827956,7511.813931874157,8472.404818125844,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,84,nominal approximate simultaneous95 Bonferroni-t31,7511.813931874157,8472.404818125844,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,Z29,PSE,64,fixed,8192,32,2016.0,0.0,2016.0,2016.0,2016.0,2016.0,positive,positive,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,85,nominal approximate simultaneous95 Bonferroni-t31,2016.0,2016.0,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,Z29,SE,64,fixed,8192,32,1863.7734375,206.21583061269604,1155.8849847967854,2571.6618902032146,1037.234138808425,2690.312736191575,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,86,nominal approximate simultaneous95 Bonferroni-t31,1037.234138808425,2690.312736191575,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,Z29,BHO,64,fixed,32768,32,40647.2578125,161.0799766625252,40094.309694490265,41200.205930509735,40001.628761867345,41292.886863132655,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,87,nominal approximate simultaneous95 Bonferroni-t31,40001.628761867345,41292.886863132655,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,Z29,G,64,fixed,32768,32,26195.28125,53.14279914112951,26012.855033038093,26377.707466961907,25982.2781463968,26408.2843536032,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,88,nominal approximate simultaneous95 Bonferroni-t31,25982.2781463968,26408.2843536032,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,Z29,OUCB,64,fixed,32768,32,19852.3046875,205.35793604575562,19147.361176781935,20557.248198218065,19029.203939435713,20675.405435564287,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,89,nominal approximate simultaneous95 Bonferroni-t31,19029.203939435713,20675.405435564287,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,Z29,OPSE,64,fixed,32768,32,39223.1484375,410.1603670468293,37815.16832886189,40631.12854613811,37579.17347630178,40867.12339869822,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,90,nominal approximate simultaneous95 Bonferroni-t31,37579.17347630178,40867.12339869822,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,Z29,BHO-half,64,fixed,32768,32,43104.046875,339.0515340202123,41940.165978508616,44267.927771491384,41745.08516814782,44463.00858185218,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,91,nominal approximate simultaneous95 Bonferroni-t31,41745.08516814782,44463.00858185218,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,Z29,PSE,64,fixed,32768,32,8064.0,0.0,8064.0,8064.0,8064.0,8064.0,positive,positive,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,92,nominal approximate simultaneous95 Bonferroni-t31,8064.0,8064.0,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,Z29,SE,64,fixed,32768,32,6118.8125,245.4354777018142,5276.292602121146,6961.332397878854,5135.075863433556,7102.549136566444,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,93,nominal approximate simultaneous95 Bonferroni-t31,5135.075863433556,7102.549136566444,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,Z29,BHO,64,fixed,65536,32,44409.328125,74.38178204838228,44153.99368027238,44664.66256972762,44111.19647435497,44707.45977564503,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,94,nominal approximate simultaneous95 Bonferroni-t31,44111.19647435497,44707.45977564503,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,Z29,G,64,fixed,65536,32,53200.4296875,104.89940111425761,52840.33572903116,53560.52364596884,52779.979534994556,53620.879840005444,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,95,nominal approximate simultaneous95 Bonferroni-t31,52779.979534994556,53620.879840005444,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,Z29,OUCB,64,fixed,65536,32,41043.6796875,170.0508978724745,40459.93659358678,41627.42278141322,40362.09404273266,41725.26533226734,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,96,nominal approximate simultaneous95 Bonferroni-t31,40362.09404273266,41725.26533226734,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,Z29,OPSE,64,fixed,65536,32,39419.4765625,418.61060230339166,37982.48886534177,40856.46425965823,37741.63198274735,41097.32114225265,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,97,nominal approximate simultaneous95 Bonferroni-t31,37741.63198274735,41097.32114225265,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,Z29,BHO-half,64,fixed,65536,32,52634.6171875,49.57565265059792,52464.43611099237,52804.79826400763,52435.91166109955,52833.32271390045,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,98,nominal approximate simultaneous95 Bonferroni-t31,52435.91166109955,52833.32271390045,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,Z29,PSE,64,fixed,65536,32,14446.75,0.0,14446.75,14446.75,14446.75,14446.75,positive,positive,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,99,nominal approximate simultaneous95 Bonferroni-t31,14446.75,14446.75,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,Z29,SE,64,fixed,65536,32,12081.3046875,289.8041668224564,11086.477943940272,13076.131431059728,10919.73269716522,13242.87667783478,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,100,nominal approximate simultaneous95 Bonferroni-t31,10919.73269716522,13242.87667783478,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,Z47,BHO,64,selective,512,32,241.9921875,174.80471083753673,-358.0695823086577,842.0539573086577,-458.64734475298997,942.63171975299,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,101,nominal approximate simultaneous95 Bonferroni-t31,-458.64734475298997,942.63171975299,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,Z47,G,64,selective,512,32,19193.3828125,280.64457148155094,18229.998716936774,20156.766908063226,18068.52364623346,20318.24197876654,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,102,nominal approximate simultaneous95 Bonferroni-t31,18068.52364623346,20318.24197876654,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,Z47,OUCB,64,selective,512,32,15460.2734375,197.3456184971995,14782.834251038528,16137.712623961472,14669.287078073101,16251.259796926899,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,103,nominal approximate simultaneous95 Bonferroni-t31,14669.287078073101,16251.259796926899,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,Z47,OPSE,64,selective,512,32,0.0,0.0,0.0,0.0,0.0,0.0,contains_zero,contains_zero,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,39,nominal approximate simultaneous95 Bonferroni-t31,0.0,0.0,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,Z47,BHO-half,64,selective,512,32,100.8828125,180.0059366265829,-517.0334918758077,718.7991168758077,-620.6038947891731,822.3695197891731,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,104,nominal approximate simultaneous95 Bonferroni-t31,-620.6038947891731,822.3695197891731,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,Z47,PSE,64,selective,512,32,-0.2734375,3.0602847356382448,-10.778645659362569,10.231770659362569,-12.53944826976307,11.99257326976307,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,105,nominal approximate simultaneous95 Bonferroni-t31,-12.53944826976307,11.99257326976307,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,Z47,SE,64,selective,512,32,-0.5078125,0.22153593896481938,-1.2682911334105271,0.2526661334105271,-1.395756743091917,0.3801317430919171,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,106,nominal approximate simultaneous95 Bonferroni-t31,-1.395756743091917,0.3801317430919171,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,Z47,BHO,64,selective,2048,32,512.3671875,197.32190635064748,-164.99060096848984,1189.7249759684898,-278.5241306251547,1303.2585056251546,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,107,nominal approximate simultaneous95 Bonferroni-t31,-278.5241306251547,1303.2585056251546,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,Z47,G,64,selective,2048,32,40400.2265625,193.97635235280268,39734.3532417173,41066.0998832827,39622.74465065999,41177.70847434001,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,108,nominal approximate simultaneous95 Bonferroni-t31,39622.74465065999,41177.70847434001,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,Z47,OUCB,64,selective,2048,32,38089.7421875,340.5600356968764,36920.682974122756,39258.801400877244,36724.734213907774,39454.750161092226,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,109,nominal approximate simultaneous95 Bonferroni-t31,36724.734213907774,39454.750161092226,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,Z47,OPSE,64,selective,2048,32,0.0,0.0,0.0,0.0,0.0,0.0,contains_zero,contains_zero,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,39,nominal approximate simultaneous95 Bonferroni-t31,0.0,0.0,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,Z47,BHO-half,64,selective,2048,32,408.71875,202.33058728516374,-285.8326136963682,1103.2701136963683,-402.24799887499,1219.6854988749901,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,110,nominal approximate simultaneous95 Bonferroni-t31,-402.24799887499,1219.6854988749901,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,Z47,PSE,64,selective,2048,32,-0.8046875,5.05627024068629,-18.161625163292882,16.552250163292882,-21.07086224669584,19.46148724669584,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,111,nominal approximate simultaneous95 Bonferroni-t31,-21.07086224669584,19.46148724669584,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,Z47,SE,64,selective,2048,32,-1.5625,0.41685143752629894,-2.9934489152256925,-0.13155108477430755,-3.2332936233987146,0.10829362339871462,negative,contains_zero,True,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,112,nominal approximate simultaneous95 Bonferroni-t31,-3.2332936233987146,0.10829362339871462,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,Z47,BHO,64,selective,8192,32,3291.7578125,183.74829262029584,2660.994916347106,3922.520708652894,2555.271266016584,4028.244358983416,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,113,nominal approximate simultaneous95 Bonferroni-t31,2555.271266016584,4028.244358983416,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,Z47,G,64,selective,8192,32,46905.984375,86.60019772585252,46608.70710103997,47203.26164896003,46558.87975901485,47253.08899098515,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,114,nominal approximate simultaneous95 Bonferroni-t31,46558.87975901485,47253.08899098515,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,Z47,OUCB,64,selective,8192,32,44318.5859375,126.10020237687083,43885.714819502384,44751.457055497616,43813.16027484465,44824.01160015535,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,115,nominal approximate simultaneous95 Bonferroni-t31,43813.16027484465,44824.01160015535,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,Z47,OPSE,64,selective,8192,32,0.0,0.0,0.0,0.0,0.0,0.0,contains_zero,contains_zero,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,39,nominal approximate simultaneous95 Bonferroni-t31,0.0,0.0,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,Z47,BHO-half,64,selective,8192,32,12783.8046875,440.9107880866678,11270.265912947692,14297.343462052308,11016.57812449593,14551.03125050407,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,116,nominal approximate simultaneous95 Bonferroni-t31,11016.57812449593,14551.03125050407,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,Z47,PSE,64,selective,8192,32,-2.2265625,4.9662971904778495,-19.274644712633215,14.821519712633215,-22.132113808623824,17.678988808623824,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,117,nominal approximate simultaneous95 Bonferroni-t31,-22.132113808623824,17.678988808623824,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,Z47,SE,64,selective,8192,32,-9.2734375,0.7739261042201294,-11.930136313060402,-6.616738686939598,-12.375431840204769,-6.171443159795231,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,118,nominal approximate simultaneous95 Bonferroni-t31,-12.375431840204769,-6.171443159795231,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,Z47,BHO,64,selective,32768,32,6045.0703125,136.39780762422257,5576.850037148952,6513.290587851048,5498.37053721198,6591.77008778802,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,119,nominal approximate simultaneous95 Bonferroni-t31,5498.37053721198,6591.77008778802,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,Z47,G,64,selective,32768,32,45044.3203125,127.90681965954839,44605.24751973734,45483.39310526266,44531.653497808016,45556.987127191984,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,120,nominal approximate simultaneous95 Bonferroni-t31,44531.653497808016,45556.987127191984,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,Z47,OUCB,64,selective,32768,32,43829.9453125,126.87319576739098,43394.42069746707,44265.46992753293,43321.42139393969,44338.46923106031,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,121,nominal approximate simultaneous95 Bonferroni-t31,43321.42139393969,44338.46923106031,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,Z47,OPSE,64,selective,32768,32,0.0,0.0,0.0,0.0,0.0,0.0,contains_zero,contains_zero,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,39,nominal approximate simultaneous95 Bonferroni-t31,0.0,0.0,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,Z47,BHO-half,64,selective,32768,32,24579.984375,153.36389032307352,24053.52369204086,25106.44505795914,23965.282380610824,25194.686369389176,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,122,nominal approximate simultaneous95 Bonferroni-t31,23965.282380610824,25194.686369389176,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,Z47,PSE,64,selective,32768,32,-10.0078125,4.6827056715241016,-26.08239446798438,6.066769467984379,-28.776692901766307,8.761067901766307,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,123,nominal approximate simultaneous95 Bonferroni-t31,-28.776692901766307,8.761067901766307,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,Z47,SE,64,selective,32768,32,-55.0078125,1.1330071440119238,-58.897148598462024,-51.118476401537976,-59.54904935578242,-50.46657564421758,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,124,nominal approximate simultaneous95 Bonferroni-t31,-59.54904935578242,-50.46657564421758,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,Z47,BHO,64,selective,65536,32,6110.7890625,138.58566631850286,5635.0584039682535,6586.5197210317465,5555.320071068711,6666.258053931289,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,125,nominal approximate simultaneous95 Bonferroni-t31,5555.320071068711,6666.258053931289,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,Z47,G,64,selective,65536,32,46816.7109375,89.80219014877088,46508.442007588565,47124.979867411435,46456.77232829624,47176.64954670376,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,126,nominal approximate simultaneous95 Bonferroni-t31,46456.77232829624,47176.64954670376,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,Z47,OUCB,64,selective,65536,32,41862.796875,131.56087436620163,41411.180607157374,42314.413142842626,41335.48414391234,42390.10960608766,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,127,nominal approximate simultaneous95 Bonferroni-t31,41335.48414391234,42390.10960608766,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,Z47,OPSE,64,selective,65536,32,0.0,0.0,0.0,0.0,0.0,0.0,contains_zero,contains_zero,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,39,nominal approximate simultaneous95 Bonferroni-t31,0.0,0.0,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,descriptive constant sample; no equivalence conclusion,140,4.008127291856359,zero sample variance: descriptive
T_delay140,Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,Z47,BHO-half,64,selective,65536,32,25206.9375,142.7882620428505,24716.78035938971,25697.09464061029,24634.623969949313,25779.251030050687,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,128,nominal approximate simultaneous95 Bonferroni-t31,24634.623969949313,25779.251030050687,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,Z47,PSE,64,selective,65536,32,-0.234375,4.477991902553495,-15.606224725105232,15.137474725105232,-18.182736557336444,17.713986557336444,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,129,nominal approximate simultaneous95 Bonferroni-t31,-18.182736557336444,17.713986557336444,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE
T_delay140,Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,Z47,SE,64,selective,65536,32,-152.7421875,1.7389659477443238,-158.7116317972436,-146.7727432027564,-159.71218437476287,-145.77219062523713,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,130,nominal approximate simultaneous95 Bonferroni-t31,-159.71218437476287,-145.77219062523713,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,140,4.008127291856359,positive paired sample SE


==> anc/reporting_tables/T_primary118_primary.csv <==
family,cell,case,contrast,N,mean,paired_seed_SE,fixed_SE_max_z_low,fixed_SE_max_z_high,bonferroni_t_low,bonferroni_t_high,original_sign,sensitivity_sign,sign_changed,zero_sample_variance,inference_scope,duplicate_class,primary_interval,primary_low,primary_high,primary_sign,sensitivity_interval,max_z_sensitivity_sign,saved_inference_scope,calibration_p,critical_t31,variance_status
T_primary118,Z32,r026_K64_fixed_failure_p0p125_d2048_ds0_q63,BHO-minus-PSE,32,-5251.703125,237.30579056477336,-6029.4466080560815,-4473.9596419439185,-6188.241296749736,-4315.164953250264,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,1,nominal approximate simultaneous95 Bonferroni-t31,-6188.241296749736,-4315.164953250264,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z32,r026_K64_fixed_failure_p0p125_d2048_ds0_q63,BHO-minus-SE,32,6235.8671875,804.0349366212308,3600.7316072922126,8871.002767707787,3062.706483018051,9409.027891981948,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,2,nominal approximate simultaneous95 Bonferroni-t31,3062.706483018051,9409.027891981948,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z33,r026_K64_fixed_independent_p0p125_d2048_ds0_q63,BHO-minus-PSE,32,-24890.5703125,130.2045243050057,-25317.301240563866,-24463.839384436134,-25404.428431410375,-24376.712193589625,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,3,nominal approximate simultaneous95 Bonferroni-t31,-25404.428431410375,-24376.712193589625,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z33,r026_K64_fixed_independent_p0p125_d2048_ds0_q63,BHO-minus-SE,32,5867.125,488.0086483887531,4267.730627633173,7466.519372366827,3941.176516937964,7793.073483062036,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,4,nominal approximate simultaneous95 Bonferroni-t31,3941.176516937964,7793.073483062036,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z29,r026_K64_fixed_none_p0_d0_ds0_q63,BHO-minus-PSE,32,-30510.4765625,70.40757672154523,-30741.229608275367,-30279.723516724633,-30788.343288900538,-30232.609836099462,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,5,nominal approximate simultaneous95 Bonferroni-t31,-30788.343288900538,-30232.609836099462,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z29,r026_K64_fixed_none_p0_d0_ds0_q63,BHO-minus-SE,32,-5281.7421875,422.4442396881659,-6666.2564616359805,-3897.2279133640195,-6948.937728587196,-3614.5466464128044,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,6,nominal approximate simultaneous95 Bonferroni-t31,-6948.937728587196,-3614.5466464128044,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z41,r026_K64_fixed_none_p0_d0_ds2048_q63,BHO-minus-PSE,32,-30886.15625,68.59657619646198,-31110.973941847245,-30661.338558152755,-31156.87577987928,-30615.43672012072,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,7,nominal approximate simultaneous95 Bonferroni-t31,-31156.87577987928,-30615.43672012072,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z41,r026_K64_fixed_none_p0_d0_ds2048_q63,BHO-minus-SE,32,-6052.71875,466.39255930357626,-7581.268781084025,-4524.168718915975,-7893.358347408505,-4212.079152591495,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,8,nominal approximate simultaneous95 Bonferroni-t31,-7893.358347408505,-4212.079152591495,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,BHO-minus-PSE,32,-31153.0078125,56.95031512369691,-31339.65617173317,-30966.35945326683,-31377.76483962345,-30928.25078537655,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,9,nominal approximate simultaneous95 Bonferroni-t31,-31377.76483962345,-30928.25078537655,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z31,r026_K64_fixed_none_p0_d2048_ds0_q63,BHO-minus-SE,32,-5974.7734375,460.7200715122753,-7484.732517213222,-4464.814357786778,-7793.026302023925,-4156.520572976075,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,10,nominal approximate simultaneous95 Bonferroni-t31,-7793.026302023925,-4156.520572976075,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z42,r026_K64_fixed_none_p0_d2048_ds2048_q63,BHO-minus-PSE,32,-30945.8203125,56.12472411111941,-31129.762888498073,-30761.877736501927,-31167.319106877876,-30724.321518122124,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,11,nominal approximate simultaneous95 Bonferroni-t31,-31167.319106877876,-30724.321518122124,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z42,r026_K64_fixed_none_p0_d2048_ds2048_q63,BHO-minus-SE,32,-6438.359375,437.96567108574175,-7873.743423903958,-5002.975326096042,-8166.810956023806,-4709.907793976194,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,12,nominal approximate simultaneous95 Bonferroni-t31,-8166.810956023806,-4709.907793976194,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,BHO-minus-PSE,32,2072.78125,154.60409642633806,1566.083422849685,2579.4790771503153,1462.629102142399,2682.933397857601,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,13,nominal approximate simultaneous95 Bonferroni-t31,1462.629102142399,2682.933397857601,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z36,r026_K64_fixed_none_p0_d32768_ds0_q63,BHO-minus-SE,32,29246.703125,401.85409323871414,27929.670778625325,30563.735471374675,27660.76753996333,30832.63871003667,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,14,nominal approximate simultaneous95 Bonferroni-t31,27660.76753996333,30832.63871003667,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z30,r026_K64_fixed_none_p0_d512_ds0_q63,BHO-minus-PSE,32,-30636.4921875,65.09455986748515,-30849.832408144644,-30423.151966855356,-30893.39084953458,-30379.59352546542,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,15,nominal approximate simultaneous95 Bonferroni-t31,-30893.39084953458,-30379.59352546542,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z30,r026_K64_fixed_none_p0_d512_ds0_q63,BHO-minus-SE,32,-5034.765625,393.18504255464376,-6323.386116536358,-3746.145133463642,-6586.488404444599,-3483.042845555401,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,16,nominal approximate simultaneous95 Bonferroni-t31,-6586.488404444599,-3483.042845555401,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z37,r026_K64_fixed_none_p0_d65536_ds0_q1,BHO-minus-PSE,32,-28380.515625,57.290308321812745,-28568.278274337466,-28192.752975662534,-28606.614450852478,-28154.416799147522,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,17,nominal approximate simultaneous95 Bonferroni-t31,-28606.614450852478,-28154.416799147522,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z37,r026_K64_fixed_none_p0_d65536_ds0_q1,BHO-minus-SE,32,9848.0390625,323.28685834861767,8788.502139107133,10907.575985892867,8572.172668561805,11123.905456438195,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,18,nominal approximate simultaneous95 Bonferroni-t31,8572.172668561805,11123.905456438195,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z39,r026_K64_fixed_none_p0_d65536_ds0_q32,BHO-minus-PSE,32,4622.5,18.278721047851274,4562.593513353666,4682.406486646334,4550.362190166803,4694.637809833197,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,19,nominal approximate simultaneous95 Bonferroni-t31,4550.362190166803,4694.637809833197,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z39,r026_K64_fixed_none_p0_d65536_ds0_q32,BHO-minus-SE,32,28369.71875,283.9953442633453,27438.95541846302,29300.48208153698,27248.918116063374,29490.519383936626,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,20,nominal approximate simultaneous95 Bonferroni-t31,27248.918116063374,29490.519383936626,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,BHO-minus-PSE,32,-547.8984375,16.18082305383353,-600.9292954940347,-494.8675795059653,-611.7567968100603,-484.04007818993966,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,21,nominal approximate simultaneous95 Bonferroni-t31,-611.7567968100603,-484.04007818993966,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z40,r026_K64_fixed_none_p0_d65536_ds0_q63,BHO-minus-SE,32,27046.28125,358.5491305960164,25871.176129249227,28221.386370750773,25631.250683524235,28461.311816475765,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,22,nominal approximate simultaneous95 Bonferroni-t31,25631.250683524235,28461.311816475765,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z38,r026_K64_fixed_none_p0_d65536_ds0_q8,BHO-minus-PSE,32,-26526.1640625,57.23462011835682,-26713.744199909637,-26338.583925090363,-26752.04311230686,-26300.28501269314,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,23,nominal approximate simultaneous95 Bonferroni-t31,-26752.04311230686,-26300.28501269314,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z38,r026_K64_fixed_none_p0_d65536_ds0_q8,BHO-minus-SE,32,5796.3203125,264.7080294991968,4928.769021966181,6663.871603033819,4751.637949694423,6841.002675305577,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,24,nominal approximate simultaneous95 Bonferroni-t31,4751.637949694423,6841.002675305577,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,BHO-minus-PSE,32,-26353.7578125,72.98961350758591,-26592.973198273794,-26114.542426726206,-26641.81466534134,-26065.70095965866,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,25,nominal approximate simultaneous95 Bonferroni-t31,-26641.81466534134,-26065.70095965866,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z35,r026_K64_fixed_none_p0_d8192_ds0_q63,BHO-minus-SE,32,-972.796875,446.5227342728108,-2436.225752106434,490.63200210643413,-2735.0192978296113,789.4255478296113,contains_zero,contains_zero,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,26,nominal approximate simultaneous95 Bonferroni-t31,-2735.0192978296113,789.4255478296113,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z34,r026_K64_fixed_success_p0p125_d2048_ds0_q63,BHO-minus-PSE,32,-32599.1640625,1387.2585883510694,-37145.75065794646,-28052.57746705354,-38074.04362184983,-27124.28450315017,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,27,nominal approximate simultaneous95 Bonferroni-t31,-38074.04362184983,-27124.28450315017,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z34,r026_K64_fixed_success_p0p125_d2048_ds0_q63,BHO-minus-SE,32,2642.078125,275.2542559581451,1739.9627436373826,3544.1935063626174,1555.7745964267624,3728.3816535732376,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,28,nominal approximate simultaneous95 Bonferroni-t31,1555.7745964267624,3728.3816535732376,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z44,r026_K64_never_failure_p0p125_d2048_ds0_q63,BHO-minus-PSE,32,-3728.28125,28.536736964881293,-3821.8072492994734,-3634.7552507005266,-3840.9027894963074,-3615.6597105036926,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,29,nominal approximate simultaneous95 Bonferroni-t31,-3840.9027894963074,-3615.6597105036926,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z44,r026_K64_never_failure_p0p125_d2048_ds0_q63,BHO-minus-SE,32,-53030.8515625,26.67893328587279,-53118.28881571069,-52943.41430928931,-53136.141194684365,-52925.561930315635,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,30,nominal approximate simultaneous95 Bonferroni-t31,-53136.141194684365,-52925.561930315635,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z45,r026_K64_never_independent_p0p125_d2048_ds0_q63,BHO-minus-PSE,32,-6371.9140625,26.640763756319657,-6459.226219299051,-6284.601905700949,-6477.0530568877075,-6266.7750681122925,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,31,nominal approximate simultaneous95 Bonferroni-t31,-6477.0530568877075,-6266.7750681122925,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z45,r026_K64_never_independent_p0p125_d2048_ds0_q63,BHO-minus-SE,32,-55690.3125,25.2420215556865,-55773.04043393442,-55607.58456606558,-55789.9312942265,-55590.6937057735,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,32,nominal approximate simultaneous95 Bonferroni-t31,-55789.9312942265,-55590.6937057735,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z43,r026_K64_never_none_p0_d2048_ds0_q63,BHO-minus-PSE,32,-6057.8046875,17.795396196862303,-6116.127130401927,-5999.482244598073,-6128.035033671104,-5987.574341328896,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,33,nominal approximate simultaneous95 Bonferroni-t31,-6128.035033671104,-5987.574341328896,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z43,r026_K64_never_none_p0_d2048_ds0_q63,BHO-minus-SE,32,-57481.5546875,17.795396196862303,-57539.877130401925,-57423.232244598075,-57551.785033671105,-57411.324341328895,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,34,nominal approximate simultaneous95 Bonferroni-t31,-57551.785033671105,-57411.324341328895,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z46,r026_K64_never_success_p0p125_d2048_ds0_q63,BHO-minus-PSE,32,-8164.109375,19.52915694430103,-8228.114027001375,-8100.104722998625,-8241.182087372086,-8087.036662627914,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,35,nominal approximate simultaneous95 Bonferroni-t31,-8241.182087372086,-8087.036662627914,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z46,r026_K64_never_success_p0p125_d2048_ds0_q63,BHO-minus-SE,32,-57481.5546875,17.795396196862303,-57539.877130401925,-57423.232244598075,-57551.785033671105,-57411.324341328895,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,34,nominal approximate simultaneous95 Bonferroni-t31,-57551.785033671105,-57411.324341328895,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z47,r026_K64_selective_failure_p0p125_d0_ds0_q63,BHO-minus-PSE,32,-6336.0703125,137.21627767568333,-6785.781486751128,-5886.359138248872,-6877.600637246171,-5794.539987753829,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,36,nominal approximate simultaneous95 Bonferroni-t31,-6877.600637246171,-5794.539987753829,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z47,r026_K64_selective_failure_p0p125_d0_ds0_q63,BHO-minus-SE,32,-6980.796875,138.30504086735982,-7434.076350196934,-6527.517399803066,-7526.6240535505995,-6434.9696964494005,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,37,nominal approximate simultaneous95 Bonferroni-t31,-7526.6240535505995,-6434.9696964494005,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,BHO-minus-PSE,32,-5822.8984375,180.17955134589366,-6413.4169895577825,-5232.3798854422175,-6533.9852896268185,-5111.8115853731815,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,38,nominal approximate simultaneous95 Bonferroni-t31,-6533.9852896268185,-5111.8115853731815,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z50,r026_K64_selective_failure_p0p125_d2048_ds0_q63,BHO-minus-SE,32,-6466.8671875,180.34418013765526,-7057.9252922151845,-5875.8090827848155,-7178.603754693977,-5755.130620306023,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,39,nominal approximate simultaneous95 Bonferroni-t31,-7178.603754693977,-5755.130620306023,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,BHO-minus-PSE,32,-280.9921875,7.739916733089332,-306.35890857423294,-255.62546642576706,-311.53812339752335,-250.44625160247665,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,40,nominal approximate simultaneous95 Bonferroni-t31,-311.53812339752335,-250.44625160247665,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z57,r026_K64_selective_failure_p0p125_d32768_ds0_q63,BHO-minus-SE,32,-880.71875,7.654900308947162,-905.8068391467442,-855.6306608532558,-910.9291646856502,-850.5083353143498,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,41,nominal approximate simultaneous95 Bonferroni-t31,-910.9291646856502,-850.5083353143498,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,BHO-minus-PSE,32,-6093.8046875,140.0490016915338,-6552.799801419776,-5634.809573580224,-6646.5144873216095,-5541.0948876783905,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,42,nominal approximate simultaneous95 Bonferroni-t31,-6646.5144873216095,-5541.0948876783905,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z48,r026_K64_selective_failure_p0p125_d512_ds0_q63,BHO-minus-SE,32,-6738.296875,140.82520445705185,-7199.835907637372,-6276.757842362628,-7294.06999458804,-6182.52375541196,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,43,nominal approximate simultaneous95 Bonferroni-t31,-7294.06999458804,-6182.52375541196,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,BHO-minus-PSE,32,-225.046875,4.68442691604363,-240.39956612959546,-209.69418387040454,-243.53418038435498,-206.55956961564502,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,44,nominal approximate simultaneous95 Bonferroni-t31,-243.53418038435498,-206.55956961564502,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z58,r026_K64_selective_failure_p0p125_d65536_ds0_q63,BHO-minus-SE,32,-717.265625,1.025748245528914,-720.6274014291283,-713.9038485708717,-721.3137874331916,-713.2174625668084,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,45,nominal approximate simultaneous95 Bonferroni-t31,-721.3137874331916,-713.2174625668084,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,BHO-minus-PSE,32,-3042.0859375,120.7092691028766,-3437.6972167940885,-2646.4746582059115,-3518.4705968452504,-2565.7012781547496,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,46,nominal approximate simultaneous95 Bonferroni-t31,-3518.4705968452504,-2565.7012781547496,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z56,r026_K64_selective_failure_p0p125_d8192_ds0_q63,BHO-minus-SE,32,-3679.765625,120.50563778132612,-4074.7095251589017,-3284.8217248410983,-4155.346644007853,-3204.184605992147,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,47,nominal approximate simultaneous95 Bonferroni-t31,-4155.346644007853,-3204.184605992147,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z53,r026_K64_selective_failure_p0p1875_d2048_ds0_q63,BHO-minus-PSE,32,-224.421875,4.881953755131024,-240.42193849865257,-208.42181150134743,-243.68872910210916,-205.15502089789084,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,48,nominal approximate simultaneous95 Bonferroni-t31,-243.68872910210916,-205.15502089789084,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z53,r026_K64_selective_failure_p0p1875_d2048_ds0_q63,BHO-minus-SE,32,-895.4921875,2.1042177658512418,-902.3885285055303,-888.5958464944697,-903.796579292141,-887.187795707859,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,49,nominal approximate simultaneous95 Bonferroni-t31,-903.796579292141,-887.187795707859,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z51,r026_K64_selective_independent_p0p125_d2048_ds0_q63,BHO-minus-PSE,32,-31060.671875,128.05555476250046,-31480.359793059804,-30640.983956940196,-31566.04898718191,-30555.29476281809,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,50,nominal approximate simultaneous95 Bonferroni-t31,-31566.04898718191,-30555.29476281809,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z51,r026_K64_selective_independent_p0p125_d2048_ds0_q63,BHO-minus-SE,32,-31658.84375,128.44671978033782,-32079.813668143743,-31237.873831856257,-32165.764612841285,-31151.922887158715,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,51,nominal approximate simultaneous95 Bonferroni-t31,-32165.764612841285,-31151.922887158715,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z54,r026_K64_selective_independent_p0p1875_d2048_ds0_q63,BHO-minus-PSE,32,-18977.0,151.3895101060879,-19473.162376012162,-18480.837623987838,-19574.46563570746,-18379.53436429254,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,52,nominal approximate simultaneous95 Bonferroni-t31,-19574.46563570746,-18379.53436429254,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z54,r026_K64_selective_independent_p0p1875_d2048_ds0_q63,BHO-minus-SE,32,-19577.875,150.9920692113256,-20072.734807435703,-19083.015192564297,-20173.772117012348,-18981.977882987652,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,53,nominal approximate simultaneous95 Bonferroni-t31,-20173.772117012348,-18981.977882987652,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z49,r026_K64_selective_none_p0_d2048_ds0_q63,BHO-minus-PSE,32,-45069.375,55.07892522582714,-45249.89008581468,-44888.85991418532,-45286.74650117648,-44852.00349882352,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,54,nominal approximate simultaneous95 Bonferroni-t31,-45286.74650117648,-44852.00349882352,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z49,r026_K64_selective_none_p0_d2048_ds0_q63,BHO-minus-SE,32,-45667.9453125,56.056947766895036,-45851.6657590258,-45484.2248659742,-45889.17662443104,-45446.71400056896,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,55,nominal approximate simultaneous95 Bonferroni-t31,-45889.17662443104,-45446.71400056896,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z52,r026_K64_selective_success_p0p125_d2048_ds0_q63,BHO-minus-PSE,32,-45062.6953125,55.953660188632114,-45246.07724541143,-44879.31337958857,-45283.51899527256,-44841.87162972744,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,56,nominal approximate simultaneous95 Bonferroni-t31,-45283.51899527256,-44841.87162972744,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z52,r026_K64_selective_success_p0p125_d2048_ds0_q63,BHO-minus-SE,32,-45592.9609375,56.297905350435975,-45777.471095856454,-45408.450779143546,-45815.14319957104,-45370.77867542896,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,57,nominal approximate simultaneous95 Bonferroni-t31,-45815.14319957104,-45370.77867542896,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z55,r026_K64_selective_success_p0p1875_d2048_ds0_q63,BHO-minus-PSE,32,-45058.34375,56.4509668831843,-45243.35555060175,-44873.33194939825,-45281.13007642068,-44835.55742357932,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,58,nominal approximate simultaneous95 Bonferroni-t31,-45281.13007642068,-44835.55742357932,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z55,r026_K64_selective_success_p0p1875_d2048_ds0_q63,BHO-minus-SE,32,-45517.5390625,56.17629367841405,-45701.650652051394,-45333.427472948606,-45739.24137853724,-45295.83674646276,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,59,nominal approximate simultaneous95 Bonferroni-t31,-45739.24137853724,-45295.83674646276,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z59,r026_K64_success-only_all-success_p0p5_d0_ds0_q63,BHO-minus-PSE,32,-131.984375,1.0247035308365395,-135.34272749226733,-128.62602250773267,-136.02841441880722,-127.94033558119278,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,60,nominal approximate simultaneous95 Bonferroni-t31,-136.02841441880722,-127.94033558119278,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z59,r026_K64_success-only_all-success_p0p5_d0_ds0_q63,BHO-minus-SE,32,0.0,0.0,0.0,0.0,0.0,0.0,contains_zero,contains_zero,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,61,nominal approximate simultaneous95 Bonferroni-t31,0.0,0.0,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,descriptive constant sample; no equivalence conclusion,118,3.946545802868239,zero sample variance: descriptive
T_primary118,Z04,r026_K8_fixed_failure_p0p125_d2048_ds0_q7,BHO-minus-PSE,32,-7150.421875,991.8676047957374,-10401.158251252768,-3899.6854987472325,-11064.87280770759,-3235.9709422924093,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,62,nominal approximate simultaneous95 Bonferroni-t31,-11064.87280770759,-3235.9709422924093,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z04,r026_K8_fixed_failure_p0p125_d2048_ds0_q7,BHO-minus-SE,32,1944.703125,115.32889583011993,1566.7254240494344,2322.6808259505656,1489.5523552122118,2399.8538947877882,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,63,nominal approximate simultaneous95 Bonferroni-t31,1489.5523552122118,2399.8538947877882,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z05,r026_K8_fixed_independent_p0p125_d2048_ds0_q7,BHO-minus-PSE,32,-2741.46875,41.174254977272724,-2876.4128169022465,-2606.5246830977535,-2903.9648331667822,-2578.9726668332178,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,64,nominal approximate simultaneous95 Bonferroni-t31,-2903.9648331667822,-2578.9726668332178,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z05,r026_K8_fixed_independent_p0p125_d2048_ds0_q7,BHO-minus-SE,32,843.3984375,50.321342465019036,678.4758030052501,1008.3210719947499,644.8029545999839,1041.9939204000161,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,65,nominal approximate simultaneous95 Bonferroni-t31,644.8029545999839,1041.9939204000161,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z01,r026_K8_fixed_none_p0_d0_ds0_q7,BHO-minus-PSE,32,-3482.890625,15.059404118581652,-3532.246156460316,-3433.535093539684,-3542.323253117885,-3423.457996882115,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,66,nominal approximate simultaneous95 Bonferroni-t31,-3542.323253117885,-3423.457996882115,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z01,r026_K8_fixed_none_p0_d0_ds0_q7,BHO-minus-SE,32,-677.3046875,45.863033145127275,-827.615706278413,-526.993668721587,-858.3052484657089,-496.304126534291,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,67,nominal approximate simultaneous95 Bonferroni-t31,-858.3052484657089,-496.304126534291,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z10,r026_K8_fixed_none_p0_d0_ds2048_q7,BHO-minus-PSE,32,-3531.21875,11.799781672990473,-3569.891229402259,-3492.546270597741,-3577.787128836302,-3484.650371163698,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,68,nominal approximate simultaneous95 Bonferroni-t31,-3577.787128836302,-3484.650371163698,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z10,r026_K8_fixed_none_p0_d0_ds2048_q7,BHO-minus-SE,32,-1041.8125,46.479560522566985,-1194.144119071344,-889.480880928656,-1225.246214499497,-858.378785500503,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,69,nominal approximate simultaneous95 Bonferroni-t31,-1225.246214499497,-858.378785500503,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,BHO-minus-PSE,32,-3214.8203125,25.94987373518125,-3299.868153665749,-3129.772471334251,-3317.23267777454,-3112.40794722546,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,70,nominal approximate simultaneous95 Bonferroni-t31,-3317.23267777454,-3112.40794722546,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z03,r026_K8_fixed_none_p0_d2048_ds0_q7,BHO-minus-SE,32,-325.921875,38.455161555892836,-451.95441393967184,-199.88933606032816,-477.68693143702893,-174.15681856297107,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,71,nominal approximate simultaneous95 Bonferroni-t31,-477.68693143702893,-174.15681856297107,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z11,r026_K8_fixed_none_p0_d2048_ds2048_q7,BHO-minus-PSE,32,-3850.015625,30.605832418210625,-3950.322855810167,-3749.708394189833,-3970.802944473378,-3729.228305526622,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,72,nominal approximate simultaneous95 Bonferroni-t31,-3970.802944473378,-3729.228305526622,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z11,r026_K8_fixed_none_p0_d2048_ds2048_q7,BHO-minus-SE,32,-1253.21875,46.301364717986274,-1404.966352029911,-1101.471147970089,-1435.9492065948402,-1070.4882934051598,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,73,nominal approximate simultaneous95 Bonferroni-t31,-1435.9492065948402,-1070.4882934051598,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,BHO-minus-PSE,32,11260.3125,264.0789434658819,10394.822969364783,12125.802030635217,10218.112854038845,12302.512145961155,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,74,nominal approximate simultaneous95 Bonferroni-t31,10218.112854038845,12302.512145961155,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z08,r026_K8_fixed_none_p0_d32768_ds0_q7,BHO-minus-SE,32,15804.75,259.49410693165663,14954.286764032455,16655.213235967545,14780.64462141983,16828.85537858017,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,75,nominal approximate simultaneous95 Bonferroni-t31,14780.64462141983,16828.85537858017,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z02,r026_K8_fixed_none_p0_d512_ds0_q7,BHO-minus-PSE,32,-3583.46875,14.772018958247466,-3631.882408381513,-3535.055091618487,-3641.7671994195616,-3525.1703005804384,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,76,nominal approximate simultaneous95 Bonferroni-t31,-3641.7671994195616,-3525.1703005804384,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z02,r026_K8_fixed_none_p0_d512_ds0_q7,BHO-minus-SE,32,-779.109375,51.46431381999769,-947.7779717004712,-610.4407782995288,-982.2156467038058,-576.0031032961942,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,77,nominal approximate simultaneous95 Bonferroni-t31,-982.2156467038058,-576.0031032961942,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,BHO-minus-PSE,32,23169.09375,281.25830022474446,22247.300777588236,24090.886722411764,22059.09498572618,24279.09251427382,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,78,nominal approximate simultaneous95 Bonferroni-t31,22059.09498572618,24279.09251427382,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z09,r026_K8_fixed_none_p0_d65536_ds0_q7,BHO-minus-SE,32,28993.015625,270.9265252310628,28105.083902457503,29880.947347542497,27923.791683963675,30062.239566036325,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,79,nominal approximate simultaneous95 Bonferroni-t31,27923.791683963675,30062.239566036325,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,BHO-minus-PSE,32,350.34375,102.1724018083173,15.48500312540051,685.2024968745995,-52.884313525581945,753.571813525582,positive,contains_zero,True,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,80,nominal approximate simultaneous95 Bonferroni-t31,-52.884313525581945,753.571813525582,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z07,r026_K8_fixed_none_p0_d8192_ds0_q7,BHO-minus-SE,32,3684.046875,98.74731611138152,3360.413467689853,4007.680282310147,3294.336069056124,4073.757680943876,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,81,nominal approximate simultaneous95 Bonferroni-t31,3294.336069056124,4073.757680943876,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z06,r026_K8_fixed_success_p0p125_d2048_ds0_q7,BHO-minus-PSE,32,-3838.53125,77.07102004512701,-4091.122994305628,-3585.939505694372,-4142.69556068187,-3534.36693931813,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,82,nominal approximate simultaneous95 Bonferroni-t31,-4142.69556068187,-3534.36693931813,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z06,r026_K8_fixed_success_p0p125_d2048_ds0_q7,BHO-minus-SE,32,666.8984375,25.57849059011938,583.0677635179985,750.7291114820015,565.9517528178596,767.8451221821404,positive,positive,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,83,nominal approximate simultaneous95 Bonferroni-t31,565.9517528178596,767.8451221821404,positive,fixed-original-SE centered max-absolute-z bootstrap,positive,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z13,r026_K8_never_failure_p0p125_d2048_ds0_q7,BHO-minus-PSE,32,-95.40625,17.485556215324525,-152.7132266300854,-38.0992733699146,-164.41379849240565,-26.39870150759434,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,84,nominal approximate simultaneous95 Bonferroni-t31,-164.41379849240565,-26.39870150759434,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z13,r026_K8_never_failure_p0p125_d2048_ds0_q7,BHO-minus-SE,32,-55375.03125,17.765957693639187,-55433.25721146345,-55316.80528853655,-55445.145415769766,-55304.917084230234,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,85,nominal approximate simultaneous95 Bonferroni-t31,-55445.145415769766,-55304.917084230234,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z14,r026_K8_never_independent_p0p125_d2048_ds0_q7,BHO-minus-PSE,32,-424.6640625,11.514419482546014,-462.40129888353346,-386.92682611646654,-470.1062463813063,-379.2218786186937,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,86,nominal approximate simultaneous95 Bonferroni-t31,-470.1062463813063,-379.2218786186937,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z14,r026_K8_never_independent_p0p125_d2048_ds0_q7,BHO-minus-SE,32,-55706.578125,12.016288285522542,-55745.96018087966,-55667.19606912034,-55754.000957099284,-55659.155292900716,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,87,nominal approximate simultaneous95 Bonferroni-t31,-55754.000957099284,-55659.155292900716,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z12,r026_K8_never_none_p0_d2048_ds0_q7,BHO-minus-PSE,32,-440.71875,7.797774428534494,-466.2750932721153,-415.1624067278847,-471.49302394264606,-409.94447605735394,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,88,nominal approximate simultaneous95 Bonferroni-t31,-471.49302394264606,-409.94447605735394,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z12,r026_K8_never_none_p0_d2048_ds0_q7,BHO-minus-SE,32,-55938.46875,7.797774428534494,-55964.02509327212,-55912.91240672788,-55969.24302394265,-55907.69447605735,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,89,nominal approximate simultaneous95 Bonferroni-t31,-55969.24302394265,-55907.69447605735,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z15,r026_K8_never_success_p0p125_d2048_ds0_q7,BHO-minus-PSE,32,-655.53125,7.333851427736513,-679.5671369459054,-631.4953630540946,-684.4746305709928,-626.5878694290072,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,90,nominal approximate simultaneous95 Bonferroni-t31,-684.4746305709928,-626.5878694290072,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z15,r026_K8_never_success_p0p125_d2048_ds0_q7,BHO-minus-SE,32,-55938.46875,7.797774428534494,-55964.02509327212,-55912.91240672788,-55969.24302394265,-55907.69447605735,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,89,nominal approximate simultaneous95 Bonferroni-t31,-55969.24302394265,-55907.69447605735,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z16,r026_K8_selective_failure_p0p125_d0_ds0_q7,BHO-minus-PSE,32,-56866.2890625,51.82920285729324,-57036.15354266425,-56696.42458233575,-57070.835385502454,-56661.742739497546,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,91,nominal approximate simultaneous95 Bonferroni-t31,-57070.835385502454,-56661.742739497546,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z16,r026_K8_selective_failure_p0p125_d0_ds0_q7,BHO-minus-SE,32,-57505.265625,52.30871081381692,-57676.701639459185,-57333.829610540815,-57711.704348115716,-57298.826901884284,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,92,nominal approximate simultaneous95 Bonferroni-t31,-57711.704348115716,-57298.826901884284,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,BHO-minus-PSE,32,-56626.0234375,58.44032289992117,-56817.55513242803,-56434.49174257197,-56856.660848558946,-56395.386026441054,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,93,nominal approximate simultaneous95 Bonferroni-t31,-56856.660848558946,-56395.386026441054,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z19,r026_K8_selective_failure_p0p125_d2048_ds0_q7,BHO-minus-SE,32,-57234.796875,58.25229236877496,-57425.71232065798,-57043.88142934202,-57464.692214955445,-57004.901535044555,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,94,nominal approximate simultaneous95 Bonferroni-t31,-57464.692214955445,-57004.901535044555,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,BHO-minus-PSE,32,-16717.296875,359.23501488867146,-17894.649905662594,-15539.943844337406,-18135.034315252196,-15299.559434747804,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,95,nominal approximate simultaneous95 Bonferroni-t31,-18135.034315252196,-15299.559434747804,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z26,r026_K8_selective_failure_p0p125_d32768_ds0_q7,BHO-minus-SE,32,-16458.0859375,359.11889798406065,-17635.058407850018,-15281.113467149984,-17875.36511706966,-15040.806757930339,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,96,nominal approximate simultaneous95 Bonferroni-t31,-17875.36511706966,-15040.806757930339,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,BHO-minus-PSE,32,-56711.0546875,54.430087425374815,-56889.44327918379,-56532.66609581621,-56925.865520578365,-56496.243854421635,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,97,nominal approximate simultaneous95 Bonferroni-t31,-56925.865520578365,-56496.243854421635,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z17,r026_K8_selective_failure_p0p125_d512_ds0_q7,BHO-minus-SE,32,-57341.0625,54.50205077156686,-57519.686943591936,-57162.438056408064,-57556.15733972024,-57125.96766027976,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,98,nominal approximate simultaneous95 Bonferroni-t31,-57556.15733972024,-57125.96766027976,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,BHO-minus-PSE,32,-7686.2265625,19.80759059256161,-7751.143749989375,-7621.309375010625,-7764.398126018006,-7608.054998981994,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,99,nominal approximate simultaneous95 Bonferroni-t31,-7764.398126018006,-7608.054998981994,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z27,r026_K8_selective_failure_p0p125_d65536_ds0_q7,BHO-minus-SE,32,-6408.6328125,19.431392258085253,-6472.317051554871,-6344.948573445129,-6485.319692060033,-6331.945932939967,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,100,nominal approximate simultaneous95 Bonferroni-t31,-6485.319692060033,-6331.945932939967,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,BHO-minus-PSE,32,-49188.0703125,137.5549524695057,-49638.89145593116,-48737.24916906884,-49730.937232832264,-48645.203392167736,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,101,nominal approximate simultaneous95 Bonferroni-t31,-49730.937232832264,-48645.203392167736,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z25,r026_K8_selective_failure_p0p125_d8192_ds0_q7,BHO-minus-SE,32,-49662.625,137.35826364192948,-50112.80151755215,-49212.44848244785,-50204.71567886532,-49120.53432113468,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,102,nominal approximate simultaneous95 Bonferroni-t31,-50204.71567886532,-49120.53432113468,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z22,r026_K8_selective_failure_p0p1875_d2048_ds0_q7,BHO-minus-PSE,32,-38383.8984375,191.08380661802545,-39010.154480224555,-37757.642394775445,-39138.01943250446,-37629.77744249554,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,103,nominal approximate simultaneous95 Bonferroni-t31,-39138.01943250446,-37629.77744249554,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z22,r026_K8_selective_failure_p0p1875_d2048_ds0_q7,BHO-minus-SE,32,-39010.65625,191.38276600504003,-39637.89209905122,-38383.42040094878,-39765.9571019185,-38255.3553980815,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,104,nominal approximate simultaneous95 Bonferroni-t31,-39765.9571019185,-38255.3553980815,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z20,r026_K8_selective_independent_p0p125_d2048_ds0_q7,BHO-minus-PSE,32,-60525.703125,38.74540886807538,-60652.68691740461,-60398.71933259539,-60678.61365574872,-60372.79259425128,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,105,nominal approximate simultaneous95 Bonferroni-t31,-60678.61365574872,-60372.79259425128,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z20,r026_K8_selective_independent_p0p125_d2048_ds0_q7,BHO-minus-SE,32,-61085.2109375,39.72806237652954,-61215.41526809916,-60955.00660690084,-61241.99955532818,-60928.42231967182,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,106,nominal approximate simultaneous95 Bonferroni-t31,-61241.99955532818,-60928.42231967182,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z23,r026_K8_selective_independent_p0p1875_d2048_ds0_q7,BHO-minus-PSE,32,-59155.7109375,49.62953368288401,-59318.36624522389,-58993.05562977611,-59351.57616535449,-58959.84570964551,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,107,nominal approximate simultaneous95 Bonferroni-t31,-59351.57616535449,-58959.84570964551,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z23,r026_K8_selective_independent_p0p1875_d2048_ds0_q7,BHO-minus-SE,32,-59710.6953125,49.44312717043705,-59872.73969349552,-59548.65093150448,-59905.824878515166,-59515.565746484834,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,108,nominal approximate simultaneous95 Bonferroni-t31,-59905.824878515166,-59515.565746484834,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z18,r026_K8_selective_none_p0_d2048_ds0_q7,BHO-minus-PSE,32,-61912.5234375,23.969729417510415,-61991.08157466437,-61833.96530033563,-62007.121072528564,-61817.925802471436,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,109,nominal approximate simultaneous95 Bonferroni-t31,-62007.121072528564,-61817.925802471436,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z18,r026_K8_selective_none_p0_d2048_ds0_q7,BHO-minus-SE,32,-62484.3984375,24.69857820900314,-62565.345295969346,-62403.451579030654,-62581.872507667555,-62386.924367332445,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,110,nominal approximate simultaneous95 Bonferroni-t31,-62581.872507667555,-62386.924367332445,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z21,r026_K8_selective_success_p0p125_d2048_ds0_q7,BHO-minus-PSE,32,-61918.8671875,24.22213226740187,-61998.252547089665,-61839.481827910335,-62014.460941936435,-61823.273433063565,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,111,nominal approximate simultaneous95 Bonferroni-t31,-62014.460941936435,-61823.273433063565,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z21,r026_K8_selective_success_p0p125_d2048_ds0_q7,BHO-minus-SE,32,-62400.765625,25.441613505626115,-62484.14769947589,-62317.38355052411,-62501.17211799882,-62300.35913200118,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,112,nominal approximate simultaneous95 Bonferroni-t31,-62501.17211799882,-62300.35913200118,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z24,r026_K8_selective_success_p0p1875_d2048_ds0_q7,BHO-minus-PSE,32,-61915.71875,24.65595358381046,-61996.52591097447,-61834.91158902553,-62013.0246001319,-61818.4128998681,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,113,nominal approximate simultaneous95 Bonferroni-t31,-62013.0246001319,-61818.4128998681,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z24,r026_K8_selective_success_p0p1875_d2048_ds0_q7,BHO-minus-SE,32,-62317.6171875,26.088703719058202,-62403.1200285836,-62232.1143464164,-62420.57745166472,-62214.65692333528,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,114,nominal approximate simultaneous95 Bonferroni-t31,-62420.57745166472,-62214.65692333528,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z28,r026_K8_success-only_all-success_p0p5_d0_ds0_q7,BHO-minus-PSE,32,-1859.484375,4.460807959180659,-1874.104179730262,-1844.864570269738,-1877.0891579287056,-1841.8795920712944,negative,negative,False,False,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,115,nominal approximate simultaneous95 Bonferroni-t31,-1877.0891579287056,-1841.8795920712944,negative,fixed-original-SE centered max-absolute-z bootstrap,negative,approximate t sensitivity; exact only under iid normal contrast sampling,118,3.946545802868239,positive paired sample SE
T_primary118,Z28,r026_K8_success-only_all-success_p0p5_d0_ds0_q7,BHO-minus-SE,32,0.0,0.0,0.0,0.0,0.0,0.0,contains_zero,contains_zero,False,True,nominal approximate t primary; fixed-SE max-z sensitivity; no distribution-free finite-sample FWER,61,nominal approximate simultaneous95 Bonferroni-t31,0.0,0.0,contains_zero,fixed-original-SE centered max-absolute-z bootstrap,contains_zero,descriptive constant sample; no equivalence conclusion,118,3.946545802868239,zero sample variance: descriptive


==> anc/science_saved_data_part00.txt <==
T1 science archive r062, part 00 (Base85-encoded zlib data)
c-oDYWl$6jw}+RO23cCV5td$hX{4kCL>iU_mfod>l~Q`8Q&K`C1cjyJ4@kR!NJ>g~ETEM5`reuM-nnzX+z;oRIlnn`K0fmp>k|+H0RX_gzr_Xc@9q3RK?DGtkpTcae-kH1KbR-n8zzPnmzEcEL_*!*fiQbNsE;qq
{%<4!@^Y@VSnys1)1YKm!<mZ3D2r|71Jl}0)88n#aUdfb@UHoN%ja$RfkG)$-$yoA{9-a@kZZ+)#(gndX?}`+TR3vt8H|S_jKr%MXmjkr4`U^BAIH8mF)^v;4y`qigD60(4*fZAtF97xQ((%h7LnQKL1o|PD;p`D
+2ZN@Qr|<nPd>!HtSSx6f~ZcY-=x_oe(#&qo)unFt)QRw03XGK`SgoSg^m{Hzxys_6aBm^Qub{(*X*M>gk?g5{Z4I^@?@&@wfgb(2Pu|h@ORY%a&{4h#B%|kmDO7db*EBdrv-n*1twE}*3Ls^jX{<kX0O(fQw!2p
dd8M7CYR1=WBiSAcCwxxpgzNp5Wa-b@n;*w;m=}GspIO&5x?tiY4Syt2)b!d_Jc54;Ox`v@UAwiChY8nTrD7AJ4|z#L3_z~yKR|wk&G;fGqn2AHXpSeQP|Rz(a5Y~=XOzWeizvuVb?8}!eDXwAoVCLU)ZZ15;K{*
wR?<vK9F);G90_yYKarA+0DY!Yh7*~SvOZz%~X*`S!~s>JehhxCP@{xBwweZ`%f>>mC;V7je5!rg8^yU{)vq<|K_G<l#3Ji*jag>czNmNAAyQ9iHh*bvTV{8DboR^P$Z7+#y9wddM=w)PGSUY=mV*A?2^FL#<Nkx
_EC;Z_g)5r1^XQ07->+(sJ-d?=&1>&Q_{D%sAIoaYu2QelCC!ZFN*Q}x*xwhf!l(uhcuI=A2rz7hR4qOGs=p)v&6m#0zsLj*u-D@UtgZzekH0(c}%Ch(7)&_!wf28H7k&6W6vUX#ET5XLJs_&cIw@|2!H-YqurDp
+f!7aQnEifJ)NZ0;HebXp&}oO<hYZUojgp2GohF9$4vxab^1-#6Bs2<Dd9ZkBDybr4vv8#3EUwfW!H=D)z+}8PRTZ1QMLSF3joi07^IRmH~;P@rpC5!v){HrdXbCClHF}xjVi*_D_@QJs2%utz93`xsV{9UJc)2K
U66C>asu=y_AE${uN*pR03Gxw3%Y9c0Bg<pB#wD^+oc>@XBbeXZGxl1sY~uSHIkF<p3j<Q2$g%HdEcV7w`0|}2K_=*FL#N{`X<+sbrE@r8i9}1tu}hVQlU&QE?(~^t0e$=u{I(CKTXzCw2xV&y=bJbj3(*d8hVkN
FXBguzqVw4c78-Ac8UtrlV^yVuJCc@94uIE?LRH_V-4a*&kPJNMoUbuQ%*sh-}a?qjjpoxAz0%KFw;xNczEiqlT|c0=V7J3mq3CSp^WnwMX3n!5LZ8`MJ0{T#H57rN=7wKnZ<pI^`to>X)gYcB%7m{!u$iKT*h$f
`C%zABFWjk)7sXquB!XP2iWRks9S<+9p)?IA1t-#r8qB9Sp>F!kCLQJvnfUKSA&k8$1)Mf!MrK&<xatz3x$;+x(_mC7bNlH6f7mE*;1^OmtYra2F^Ptz9CPO$}XtYi&xgS8h$)B-6BU+-Bz#RQdUd!vn8@6OY2c7
M=?vi6)b*7UJSm^CE0dRi0yFWn{&qN4O)M6ncPV_Mew+<k@UTIKsGl~-QhCI`D=cD_#DDNRWOu<ElZ^^!Je#V(35aJEq?9+&MW3iLq?oX73;PNe!r##VPTK2hZ-jvx2z?H^{aXGG9h1*9a%A6o$t!kE5zhO1^OVN
S2<rlt)Wj66^9!R{+xc5HU3{Povw*Q{zD1?<k0`WU@G?)rf5rBp9MJv)UP^Daq0%e`VEC$e+BH5Hx&)f8sQUV(T813jhcg=e5M+vfi~xZ$F09i)99QdL?>oahDL7?N3F5fx=WW3Gi~_O>dK%Bkb6O60%}&KLI#9&
X|`s~q?(>Ns{c?Gwg7j1YzFr*n~sezubTdlY+i3GJpFF@v>olk(%pPy=oRI2dN0tO)gUuWt|Jc%yz`H3yfCEqnHnQ(m#>+NHxK@K8#2$vF8cm<Cbm(|E?%pOrs&N2TKP@qDLhd?^tP(>6DUy5g4?X;bC>Q%vu0~Q
<1tG))~Nyha`SzUZ-U#=WO3@%W3o*OC#E&`Bq+7bF*4J#ycO^%T=R;NgKHh6<LSV3K{KddzB`RBAX7yBGQmc1Y1N$3!0YM<cTOjj_;%>>`9AqH%OQg-qaeN^Sq5Aoxu&4d;az`U^q#cjGoDY*y;NZR0MQTy(QJLp
BZIw)PqQQ#k?ir&a`mGE37IBOng^M#b5(bH82u)RG+O${n+Q7&M12r8l5vobV`zNf13`g`WytAmF77d!Q19*?VaDD7Q^4;l?9J%ebnIW0AA`KTN9$-IlP(E^ZB@I&?=HB0T+ScFUW?=F&O2LOXms+-5*BA3CtXY2
m;j0X^j{|@F7&%@Mt3&o)H?A_SS`2!JVuZ&3ox%MK91FJYe0C=;EWZopo%XjGC|;G|GFn(cMzT3d?ja|J-ZC~M5em^rk{3^Fo&Di+r$B_HwR<<lBI75%72n<O3&wb(&OQWc(1Qze@bY73RqA+phnO~5I9uR0x#&U
a0BgV(jG<YvUR#G`RYbc&X`-UvDq?-Qjbr|W}wdK#zBfg#D4cX{T#^)p5v|}5M#GUJu5|hu#ANzQ8$Sbyrk!kCdG*a<W&%IZt+Q=RO-~;tpHQ+@K(~Ir?juj0#}O#G*e2LS=j0AISBzdGic*i_>{VB0VAd4JNE`D
^l|0l0dX6@-q&OuM=o2n76J$JiJNs7dSeHa*H+b63Hn<2EdS@)!--Vg^mwU^%@5QrFx%O8IijZ9b)814kw+OFPK+vU`#35b-?7XuHk)1-Gj2yMv(>1wS+t34_?-j^?fuoMi-n;4g#Buj0cihlX#o`6KJZR+KG84;
LGBuSCZVNIF3S!_4Q@>#<5&!${A;Y9c&QzJ<hw)RxhsddH%w?bNdwm`!8EOU&@a*L;y;mytY>SakD^N){_(tfs4f--p95EYFHs#Z*Nn^<7ZYqf*Lp>!)&5cZo~21OPq$b4zCro#uov&;-dBp+aYB9FF`<EZ%#|b*
FApLa(D<cO9g^8Ux2}J09`by@PiRfD$BvzG>2cwH%>67v_fyV2_UJNs+)5pfB_q9*muqzGL@?zd>{tTn)TCVqDrBNlAVdve%6IOu#LKy$*|p#3=&+U;0Q;J8&*kj4a&aj2B5~nZztlS`ouu(Xw|sS<0ou<E-fjm{
%cAS&_cC)FGvUr-!;K2cv@hIJTrY0RX?lnCwSxV8bDD^yZNm<BG*}pe<ae2fv)nwP)p-3pZ|7>i;PB9`Lo|u4swX3{+(jn<SgWhZz@La-AVs#1b_3#|S?PfNKDAtq`U&gBKF&E$7b-k|d*887Iz_R5_Pi^3ikWGh
_A4O6Q-JA2>3039<JX9T%dgLS(R7Lv1ukcc@tLuzP71@HMm2fj<e(58NRQAgU3+R>Cu=Fbj10uBFsKR4@{w>l7+=VIk19Um_0E!P?7WV94=#FLgplBecx)863`U01#WJ}F%Ql(X<Q2*6StiE+7R1*I?R~9B?xx_+
9}8}~x(5UzE44a{k?12^486`3{}#T+i0}D2SA<tZ7z5I8WF}~xSlnd3)$WNsjTD!Fi(JY#q4fB^+SH&VgS_z6awv@j37jF?or0JaRzQSC^OaHaBiZ<>?Mjmby`Ua>-$jN*XUM|iDut#q$KA6=d|gw7i3hAStqteK
5%uZc#snyIT`kx*elrv*s$ljec1oS-;2JMYs?HqgDOJ;`fUDVXYCe|}R?%Iq!p%l#2LPFJcJB9pP(<NTYRU0YR4Y%sN!4uhX%WxpY`bcjut3`PeYjga6eF9uZ)TDSF4jXo_`$K|kd)qah_p~)-=BAU5e=ERA6+bm
&l}K^blyO6*7PmT!1=s%xadjpLe!ACxAjszO)vf$p#E~`%#5#PMxA(Xf?bqlE}ahLYZ>QY%!uVKpo<_i{kS(?6Y09Psj+o`6O``1nhKHR8Is!F`B)T^ACq;6_sWbTYFy3&*C^QaX0@T1`HN{h!e^Z!CqX51P;-xk
wb}QHKo3Hx7!0AE_EBU0l3F>O<)6>Ds0!-kUoqFPjj+&xzXKk$ZA;S_$p_rjjT-qpovl+@dhyH_)zPWc-6FK`d{0|#OnUG^!0cFFC#n2C0yN9-D8!NUrG*W%qa&E^ru7XVr3oWJK0oej&PkoeLrq2dNJwhSk`(BE
BdK}#L9tanU4WL_4x#6ku<<Dsxh|guC-pwgJf{Llo(JZ0hGbcns27TdEe4O~CNk7%#zMKg2eO#7>Pmf{Yv!7>+}Kx<8?*OrkV}6ujEfZX*ptUH^5C}OK5m7ztB!=dt=Vz;x+4Ri_&zV`A{pU4GBh-N0gsR{*#EXd
cJMiuI+OX;fi#a%j%R<6*5pV1jGW!XI)8$j@V4OJKl@%SDrV9&@Fw3+Z%B5yL!F)ODYrj`pwg$6!E$RUpY1hQFDL$7n83!_zp!Z-QWcuQth)p^uAn+8_!=a|(7-}8I$;Ut7Fjh9h{)|OlNV4M4zdc!<+m3PkkuNH
=}j{tBKPE%r)pxVC`2b?ZdMj4jDbb)WaEk-%GW07O4M57c>cgZb?LbLpB3FI&VfjNG50LkdWQAz9Up_6P0%LlMb`VkelhkimfY&nN~6)0&DXFiyY8@xiM<#(R)T#QGjk2*-Ij2CyzJvpAMDfLu65qhf=&ck*86*J
BK&i3N<A@(Uo90(=wdEZte2jx3_1n_PNV~Jj)(Sz5StEbFSn)QrLE_8^+%l!eEJW0BMMng?D}6@KbQ6whU!Wc;8UZ!pD2lEbTxnK1hd8@AQV|UpiaR3dl;L$zT5OSRGi1orj&#|xcjE0Pgq49jjf7bXYg!OHRHjf
Px~@ewYt*drLimBV;P`5H9DmfZ`@(E_^*l2|6E>rMFV>;v7$WJmSU%b3Tv6&ohj*)^AoD9*8=u_vTYb+sjF`@bj>y;nUM%>qTn!C;n7G2OqV07<kS;~#^nE|{*M3x{!0K$L|X1_Z43ebE|LEufdAR-{d@wD(7(em
5aw*}?C9?ZdJgyfAC&|Ht!%Z1RctQ^0051@I{EN#>g(tWLyG<TR!mJ4?(Gcoh5c>b{-Xc=)Zfv`69$6%1->$0@V0(L5jNiJ$;g{MI}6kz+u$NffRO9e@DhjV{tG;Tv#<


==> anc/verify_submission.py <==
from pathlib import Path
import hashlib,json,sys
root=Path(__file__).resolve().parent.parent
manifest=json.loads((root/'anc'/'SOURCE_MANIFEST.json').read_text(encoding='utf-8'))
fail=[]
for x in manifest['files']:
    p=root.joinpath(*x['path'].split('/'))
    if not p.is_file() or p.stat().st_size!=x['size'] or hashlib.sha256(p.read_bytes()).hexdigest()!=x['sha256']:fail.append(x['path'])
print(json.dumps({'status':'FAIL' if fail else 'PASS','files':len(manifest['files']),'failures':fail,'writes':0},indent=2))
sys.exit(bool(fail))

